CatchBench: When Can an Agent Failure Be Caught?

When can an agent failure be caught? A weak audit score alone cannot identify whether the record or the method is limiting. CatchBench therefore puts one auditor's question to three information states: the declared configuration before a run (PRE), a growing prefix of its trace (LIVE), and the finished trace (POST). Prior benchmarks fix one of these states or vary the telemetry; to our knowledge none scores all three under one task-method interface. Each state admits different questions, so seven task contracts carry their own labels and metrics rather than one leaderboard. Four are evidential; three are Gold-derived mechanism diagnostics. The release scores 72 entrants, from rule scanners and structural models to eleven LLM judges across nine model families (GPT, Claude, Gemini, Gemma, Llama, Qwen, DeepSeek, Mistral, Nova), over 1187 declared configurations and 1162 recorded runs. Every recorded comparison is published as a measured difference with its interval, uncorrected, and no board declares a winner it cannot show. The three sharpest results cut against our own data. One rule reads declaration order alone and reaches a perfect F1 on one of six configuration sources, so a score there measures how the corpus was built. Our admissibility bar then rejected one injected substrate and withheld evidential status from the other. A published structural gain also turns on which size reference it is measured against. A benchmark number is therefore not interpretable until the process behind its labels is published and tested for the shortcut it may leave. We report all three, and regenerate every ordering from released predictions with no model call.

==> figure/board_data.py <==
"""Read figure data out of the shipped board instead of hard-coding it.

The first two figure scripts typed their numbers in, and one of them typed a name the tables spell
differently. A figure that carries its own copy of a result is the same drift the README already
demonstrated, so every figure here reads ``figure/board.txt``, which is a byte-identical copy of
``tests/golden/board.txt`` in the benchmark repository. The benchmark's
``tools/emit_boards_table.py --check`` fails when the two stop matching, so the copy cannot go stale
quietly.

Every accessor names the exact section header it wants. A renamed section is a hard failure rather
than an empty plot.
"""
import os
import re

BOARD = os.path.join(os.path.dirname(os.path.abspath(__file__)), "board.txt")


def _sections(text):
    """Split the board into {non-indented header line: [indented lines]}."""
    out = {}
    current = None
    for raw in text.splitlines():
        line = raw.rstrip()
        if not line:
            continue
        if line.startswith("  "):
            if current is not None:
                out.setdefault(current, []).append(line.strip())
            continue
        current = line.strip()
        out.setdefault(current, [])
    return out


def _load():
    with open(BOARD, encoding="utf-8") as fh:
        return _sections(fh.read())


SECTIONS = _load()


def section(header):
    if header not in SECTIONS:
        raise SystemExit("board.txt has no section %r; the figure would plot nothing" % header)
    return SECTIONS[header]


def table(header, ncols):
    """A section whose first line is a column header and whose rest are ``name <ncols> cells``.

    The method name can contain spaces, so cells are taken from the right.
    """
    lines = section(header)
    if not lines:
        raise SystemExit("board.txt section %r is empty" % header)
    columns = lines[0].split()[1:]
    if len(columns) != ncols:
        raise SystemExit("board.txt section %r has %d columns, expected %d: %r"
                         % (header, len(columns), ncols, columns))
    rows = {}
    for line in lines[1:]:
        cells = line.split()
        if len(cells) <= ncols:
            continue
        values = cells[-ncols:]
        name = " ".join(cells[:len(cells) - ncols])
        rows[name] = values
    if not rows:
        raise SystemExit("board.txt section %r has no data rows" % header)
    return columns, rows


def floats(header, ncols):
    columns, rows = table(header, ncols)
    out = {}
    for name, values in rows.items():
        try:
            out[name] = [float(v) for v in values]
        except ValueError:
            continue
    return columns, out


def triples(header):
    """A Gold table whose cells are ``top1/top3/mrr``."""
    columns, rows = table(header, 3)
    out = {}
    for name, values in rows.items():
        try:
            out[name] = [tuple(float(p) for p in v.split("/")) for v in values]
        except ValueError:
            continue
    return columns, out


def spreads(header, ncols):
    """A robustness table whose cells are ``mean+/-std``."""
    columns, rows = table(header, ncols)
    out = {}
    for name, values in rows.items():
        parsed = []
        for v in values:
            m = re.match(r"^([-\d.]+)\+/-([\d.]+)$", v)
            if not m:
                parsed = None
                break
            parsed.append((float(m.group(1)), float(m.group(2))))
        if parsed:
            out[name] = parsed
    return columns, out


# --- the exact sections the figures use -----------------------------------------------------------

H_LOCALIZATION = "[POST] post_localization :: whoandwhen"
H_DETECTION_SWE = "[POST] post_detection :: swegym"
H_DETECTION_TAU = "[POST] post_detection :: tau"
H_PRE_BY_SOURCE = "[PRE] pre_over_privilege :: F1 by source"
H_GOLD_FULL = "Gold per-fault breakdown (Top-1/Top-3/MRR, tie-aware), 82 stale + 106 dropped:"
H_GOLD_MATCHED = ("Gold eligibility-matched control (rank within the injector's eligible pool only, "
                  "mean 7.4 candidates/run, tie-aware): Top-1/Top-3/MRR")
H_GOLD_SEEDS = "Gold seed robustness (5 injection seeds, Top-1 mean +/- std):"
H_LIVE_PREFIX = "LIVE streaming early-warning (ROC-AUC by prefix; t2d = earliest prefix with AUC>=0.70):"


def localization():
    """Top-1, Top-3, MRR for every localization entrant, keyed by board name."""
    _, rows = floats(H_LOCALIZATION, 3)
    return rows


def detection(corpus):
    header = H_DETECTION_SWE if corpus == "swegym" else H_DETECTION_TAU
    _, rows = floats(header, 1)
    return {name: values[0] for name, values in rows.items()}


def pre_by_source():
    columns, rows = floats(H_PRE_BY_SOURCE, 7)
    return columns, rows


def gold(pool):
    """Per-fault Top-1/Top-3/MRR, ``pool`` being ``full`` or ``matched``."""
    header = H_GOLD_FULL if pool == "full" else H_GOLD_MATCHED
    columns, rows = triples(header)
    return columns, {name: [t[0] for t in values] for name, values in rows.items()}


def gold_seeds():
    _, rows = spreads(H_GOLD_SEEDS, 2)
    return rows


def live_prefix():
    """Both LIVE prefix tables. The section header repeats, so the two corpora share a key.

    The board prints SWE-Gym first and tau-bench second, and the random floors differ (0.483 against
    0.498), so the split is checked rather than assumed.
    """
    lines = section(H_LIVE_PREFIX)
    tables = []
    current = None
    for line in lines:
        cells = line.split()
        if cells[0] == "method":
            current = {}
            tables.append(current)
            continue
        if current is None:
            continue
        try:
            current[" ".join(cells[:-5])] = [float(v) for v in cells[-5:-1]]
        except ValueError:
            continue
    if len(tables) != 2:
        raise SystemExit("board.txt: expected two LIVE prefix tables, found %d" % len(tables))
    swe, tau = tables
    if abs(swe["random"][0] - 0.483) > 1e-9 or abs(tau["random"][0] - 0.498) > 1e-9:
        raise SystemExit("board.txt: the two LIVE prefix tables are not in the expected order")
    return swe, tau


PREFIXES = [25, 50, 75, 100]

# The palette the two existing figures use, kept in one place so a fifth figure cannot drift.
MINT = "#BFDFD2"
MINT_EDGE = "#8FB7A6"
CORAL = "#ED8D5A"
NEAR_BLACK = "#1a1a1a"
GREY = "#999999"
GRID = "#E6E6E6"


def style(matplotlib):
    matplotlib.rcParams["pdf.fonttype"] = 42   # TrueType, not Type 3
    matplotlib.rcParams["ps.fonttype"] = 42
    matplotlib.rcParams["font.family"] = "sans-serif"
    matplotlib.rcParams["font.sans-serif"] = ["Arial", "DejaVu Sans", "Helvetica"]


def bare(ax):
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    ax.spines["left"].set_color(GREY)
    ax.spines["bottom"].set_color(GREY)
    ax.tick_params(axis="both", length=0)
    ax.set_axisbelow(True)


==> figure/make_corpus_composition.py <==
"""Generate figure/corpus_composition.pdf: PRE configuration corpus, trace corpora, and flag-all identity.

Panel (a) plots PRE capability balance (excess in CORAL, needed in MINT) and
configuration balance (with-excess in CORAL, without in MINT) across six sources
plus pooled, with total counts, excess rates, and label process tags.
Panel (b) plots trace corpora stacked label-balance bars (SWE-Gym, tau-bench, file-level Gold)
and Who&When counts.
Panel (c) plots the flag-all construction identity curve F1 = 2p/(1 + p) in GRID with the seven
recorded cells on it.

Every number is read from figure/board.txt and figure/statistical_tests_results.json.
Authored at final size (396 pt text column).
Run:  python figure/make_corpus_composition.py
"""
import json
import os
import re
import sys

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch, Rectangle
from matplotlib.text import Text

HERE = os.path.dirname(os.path.abspath(__file__))
if HERE not in sys.path:
    sys.path.insert(0, HERE)

import board_data as bd

bd.style(matplotlib)

COLUMN_PT = 396.0        # paper's \textwidth
PAGE_HEIGHT_PT = 236.0   # authored height in points (well under 292 pt limit)
MIN_PRINTED_PT = 6.0

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

BOARD_PATH = os.path.join(HERE, "board.txt")
STATS_PATH = os.path.join(HERE, "statistical_tests_results.json")

# --------------------------------------------------------------------------------------------------
# 1. Strict regex parsing of figure/board.txt header lines 4 to 13
# --------------------------------------------------------------------------------------------------
def parse_board_headers(path):
    if not os.path.exists(path):
        raise SystemExit("board.txt missing at %r" % path)
    with open(path, encoding="utf-8") as fh:
        lines = [line.rstrip("\r\n") for line in fh]

    if len(lines) < 13:
        raise SystemExit("board.txt has fewer than 13 lines (%d found)" % len(lines))

    # Line 4 (index 3): PRE over_privilege
    m_pre = re.match(
        r"^PRE over_privilege:\s*(\d+)\s*configs across\s*(\d+)\s*corpora\s*"
        r"\{'crewai':\s*(\d+),\s*'injecagent':\s*(\d+),\s*'mcp':\s*(\d+),\s*"
        r"'n8n':\s*(\d+),\s*'sweagent':\s*(\d+),\s*'synthetic':\s*(\d+)\}$",
        lines[3].strip()
    )
    if not m_pre:
        raise SystemExit("board.txt line 4 did not match expected PRE header: %r" % lines[3])
    pre_configs = {
        "total": int(m_pre.group(1)),
        "n_corpora": int(m_pre.group(2)),
        "crewai": int(m_pre.group(3)),
        "injecagent": int(m_pre.group(4)),
        "mcp": int(m_pre.group(5)),
        "n8n": int(m_pre.group(6)),
        "sweagent": int(m_pre.group(7)),
        "synthetic": int(m_pre.group(8)),
    }

    # Line 5 (index 4): Who&When
    m_ww = re.match(
        r"^Who&When:\s*(\d+)\s*failed runs,\s*(\d+)\s*steps\s*\((\d+)% faults\),\s*human mistake_step labels\.$",
        lines[4].strip()
    )
    if not m_ww:
        raise SystemExit("board.txt line 5 did not match Who&When header: %r" % lines[4])
    ww_data = {
        "failed_runs": int(m_ww.group(1)),
        "steps": int(m_ww.group(2)),
        "fault_pct": int(m_ww.group(3)),
    }

    # Line 6 (index 5): swegym post
    m_swe = re.match(
        r"^swegym:\s*(\d+)\s*runs\s*\((\d+)\s*failed,\s*(\d+)\s*resolved\),\s*run-level outcome labels\.$",
        lines[5].strip()
    )
    if not m_swe:
        raise SystemExit("board.txt line 6 did not match swegym header: %r" % lines[5])
    swe_data = {
        "runs": int(m_swe.group(1)),
        "failed": int(m_swe.group(2)),
        "resolved": int(m_swe.group(3)),
    }

    # Line 7 (index 6): tau post
    m_tau = re.match(
        r"^tau:\s*(\d+)\s*runs\s*\((\d+)\s*failed,\s*(\d+)\s*resolved\),\s*run-level outcome labels\.$",
        lines[6].strip()
    )
    if not m_tau:
        raise SystemExit("board.txt line 7 did not match tau header: %r" % lines[6])
    tau_data = {
        "runs": int(m_tau.group(1)),
        "failed": int(m_tau.group(2)),
        "resolved": int(m_tau.group(3)),
    }

    # Line 8 (index 7): swegym-gold
    m_gold = re.match(
        r"^swegym-gold:\s*(\d+)\s*clean SWE-Gym runs,\s*one injected fault each\s*"
        r"\((\d+)\s*stale-state,\s*(\d+)\s*dropped-grounding\),\s*"
        r"injection-site labels\s*\(deps INFERRED, characterized as a proxy\)\.$",
        lines[7].strip()
    )
    if not m_gold:
        raise SystemExit("board.txt line 8 did not match swegym-gold header: %r" % lines[7])
    gold_data = {
        "clean_runs": int(m_gold.group(1)),
        "stale_state": int(m_gold.group(2)),
        "dropped_grounding": int(m_gold.group(3)),
    }

    # Lines 9 to 13 headers verification
    m_gold_paired = re.match(
        r"^swegym-gold:\s*(\d+)\s*runs affording both faults, each injected with a stale-state and a dropped-grounding copy \(paired\), cause attribution by ROC-AUC\.$",
        lines[8].strip()
    )
    if not m_gold_paired:
        raise SystemExit("board.txt line 9 did not match expected paired gold header: %r" % lines[8])

    m_tau_gold = re.match(
        r"^tau-bench-gold-v2:\s*(\d+)\s*tau-bench named-value runs; (\d+) dropped-grounding clean/injected pairs at seed 0, from (\d+) eligible sites in (\d+) runs\. Stale-state has (\d+) sites in (\d+) runs and is not scored\.$",
        lines[9].strip()
    )
    if not m_tau_gold:
        raise SystemExit("board.txt line 10 did not match expected tau-gold header: %r" % lines[9])

    m_swe_live = re.match(
        r"^swegym:\s*(\d+)\s*runs\s*\(>=4 steps;\s*(\d+)\s*failed,\s*(\d+)\s*resolved\),\s*streaming prefixes \[25%, 50%, 75%, 100%\],\s*run-level outcome labels\.$",
        lines[10].strip()
    )
    if not m_swe_live:
        raise SystemExit("board.txt line 11 did not match expected swegym live header: %r" % lines[10])

    m_tau_live = re.match(
        r"^tau:\s*(\d+)\s*runs\s*\(>=4 steps;\s*(\d+)\s*failed,\s*(\d+)\s*resolved\),\s*streaming prefixes \[25%, 50%, 75%, 100%\],\s*run-level outcome labels\.$",
        lines[11].strip()
    )
    if not m_tau_live:
        raise SystemExit("board.txt line 12 did not match expected tau live header: %r" % lines[11])

    m_gold_online = re.match(
        r"^swegym-gold:\s*(\d+)\s*stale-state injections over real SWE-Gym runs \(paired clean controls\),\s*online detection at FPR \[5%, 10%\]\.$",
        lines[12].strip()
    )
    if not m_gold_online:
        raise SystemExit("board.txt line 13 did not match expected gold online header: %r" % lines[12])

    return pre_configs, ww_data, swe_data, tau_data, gold_data

BOARD_PRE, WW_FACTS, SWE_FACTS, TAU_FACTS, GOLD_FACTS = parse_board_headers(BOARD_PATH)

# --------------------------------------------------------------------------------------------------
# 2. Load and verify statistical registry records
# --------------------------------------------------------------------------------------------------
if not os.path.exists(STATS_PATH):
    raise SystemExit("statistical_tests_results.json missing at %r" % STATS_PATH)
with open(STATS_PATH, encoding="utf-8") as fh:
    STATS = json.load(fh)

if "reported_quantities" not in STATS or "pre" not in STATS["reported_quantities"]:
    raise SystemExit("statistical_tests_results.json missing reported_quantities.pre")

PRE_REP = STATS["reported_quantities"]["pre"]
if "base_rates_by_source" not in PRE_REP or "flag_all_identity" not in PRE_REP:
    raise SystemExit("reported_quantities.pre missing required fields")

BASE_RATES = {entry["source"]: entry for entry in PRE_REP["base_rates_by_source"]}
IDENTITY_CELLS = {cell["source"]: cell for cell in PRE_REP["flag_all_identity"]["cells"]}
IDENTITY_FORMULA = PRE_REP["flag_all_identity"]["formula"]

# Finding 9: Verify formula and assert identity_f1 against 2p/(1+p) and printed_f1
if not IDENTITY_FORMULA.startswith("F1 = 2p/(1+p)"):
    raise SystemExit("statistical registry flag_all formula mismatch: %r" % IDENTITY_FORMULA)

# --------------------------------------------------------------------------------------------------
# 3. Cross-check every value against committed records and table cells
# --------------------------------------------------------------------------------------------------
TABLE_ORDER = ["crewai", "injecagent", "mcp", "n8n", "sweagent", "synthetic"]
LABEL_PROCESS = {
    "crewai": "judge",
    "injecagent": "roster relabel",
    "mcp": "judge",
    "n8n": "judge",
    "sweagent": "declared minus used",
    "synthetic": "injection",
}

# Values from Table tab:pre-corpus-stats
TABLE_PRE_CELLS = {
    # source: (configs, excess_caps, needed_caps, cap_excess_rate_pct, pos_cfg, without_cfg)
    "crewai":     (298, 144, 454, 24.1, 90, 208),
    "injecagent": (340, 510, 340, 60.0, 340, 0),
    "mcp":        (144, 1457, 1545, 48.5, 94, 50),
    "n8n":        (219, 46, 504, 8.4, 36, 183),
    "sweagent":   (130, 625, 929, 40.2, 130, 0),
    "synthetic":  (56, 111, 69, 61.7, 56, 0),
}
TABLE_PRE_POOLED = (1187, 2893, 3841, 43.0, 746, 441)

checked_values = 0

for src in TABLE_ORDER:
    if src not in BASE_RATES:
        raise SystemExit("source %r missing in base_rates_by_source" % src)
    if src not in IDENTITY_CELLS:
        raise SystemExit("source %r missing in flag_all_identity.cells" % src)

    cfg, excess_caps, needed_caps, cap_rate_pct, pos_cfg, zero_cfg = TABLE_PRE_CELLS[src]
    br = BASE_RATES[src]
    idc = IDENTITY_CELLS[src]

    # Verify configurations from board.txt and JSON
    if BOARD_PRE[src] != cfg:
        raise SystemExit("board.txt config mismatch for %s: %d vs %d" % (src, BOARD_PRE[src], cfg))
    checked_values += 1
    if br["configuration_level"]["total"] != cfg:
        raise SystemExit("JSON config total mismatch for %s: %d vs %d" % (src, br["configuration_level"]["total"], cfg))
    checked_values += 1
    if br["configuration_level"]["positive"] != pos_cfg:
        raise SystemExit("JSON config positive mismatch for %s: %d vs %d" % (src, br["configuration_level"]["positive"], pos_cfg))
    checked_values += 1
    if br["configuration_level"]["total"] - br["configuration_level"]["positive"] != zero_cfg:
        raise SystemExit("JSON config without-excess mismatch for %s" % src)
    checked_values += 1

    # Verify capabilities
    if br["capability_level"]["positive"] != excess_caps:
        raise SystemExit("JSON capability excess mismatch for %s: %d vs %d" % (src, br["capability_level"]["positive"], excess_caps))
    checked_values += 1
    if br["capability_level"]["total"] - br["capability_level"]["positive"] != needed_caps:
        raise SystemExit("JSON capability needed mismatch for %s: %d vs %d" % (src, br["capability_level"]["total"] - br["capability_level"]["positive"], needed_caps))
    checked_values += 1
    if idc["n_capabilities"] != excess_caps + needed_caps:
        raise SystemExit("identity capability total mismatch for %s" % src)
    checked_values += 1
    if idc["n_excess_capabilities"] != excess_caps:
        raise SystemExit("identity capability excess mismatch for %s" % src)
    checked_values += 1
    if round(br["capability_level"]["rate"] * 100, 1) != cap_rate_pct:
        raise SystemExit("JSON capability rate mismatch for %s" % src)
    checked_values += 1
    if round(idc["capability_base_rate"] * 100, 1) != cap_rate_pct:
        raise SystemExit("identity capability base rate mismatch for %s" % src)
    checked_values += 1

# Finding 9: verify each identity cell against theoretical 2p/(1+p) and printed_f1
for cell in PRE_REP["flag_all_identity"]["cells"]:
    p_val = cell["capability_base_rate"]
    f1_formula = 2.0 * p_val / (1.0 + p_val)
    if abs(cell["identity_f1"] - f1_formula) > 1e-9:
        raise SystemExit("identity formula calculation mismatch for %s" % cell["source"])
    checked_values += 1
    if round(cell["identity_f1"], 3) != cell["printed_f1"]:
        raise SystemExit("identity rounded f1 mismatch for %s" % cell["source"])
    checked_values += 1

# Verify pooled PRE
p_cfg, p_excess_caps, p_needed_caps, p_cap_rate, p_pos_cfg, p_zero_cfg = TABLE_PRE_POOLED
if BOARD_PRE["total"] != p_cfg:
    raise SystemExit("board.txt total config mismatch: %d vs %d" % (BOARD_PRE["total"], p_cfg))
checked_values += 1
p_idc = IDENTITY_CELLS["overall"]
if p_idc["n_configurations"] != p_cfg:
    raise SystemExit("identity overall n_configurations mismatch")
checked_values += 1
if p_idc["n_capabilities"] != p_excess_caps + p_needed_caps:
    raise SystemExit("identity overall n_capabilities mismatch")
checked_values += 1
if p_idc["n_excess_capabilities"] != p_excess_caps:
    raise SystemExit("identity overall n_excess_capabilities mismatch")
checked_values += 1
if round(p_idc["capability_base_rate"] * 100, 1) != p_cap_rate:
    raise SystemExit("identity overall capability_base_rate mismatch")
checked_values += 1

sum_pos_cfg = sum(BASE_RATES[s]["configuration_level"]["positive"] for s in TABLE_ORDER)
sum_tot_cfg = sum(BASE_RATES[s]["configuration_level"]["total"] for s in TABLE_ORDER)
if sum_pos_cfg != p_pos_cfg or sum_tot_cfg - sum_pos_cfg != p_zero_cfg:
    raise SystemExit("summed configuration levels do not match pooled configuration counts")
checked_values += 2

# Verify trace corpora values from board.txt against table cells
if SWE_FACTS["runs"] != 376 or SWE_FACTS["failed"] != 188 or SWE_FACTS["resolved"] != 188:
    raise SystemExit("swegym trace values mismatch")
checked_values += 3

if TAU_FACTS["runs"] != 660 or TAU_FACTS["failed"] != 363 or TAU_FACTS["resolved"] != 297:
    raise SystemExit("tau trace values mismatch")
checked_values += 3

if GOLD_FACTS["clean_runs"] != 188 or GOLD_FACTS["stale_state"] != 82 or GOLD_FACTS["dropped_grounding"] != 106:
    raise SystemExit("swegym-gold trace values mismatch")
checked_values += 3

if WW_FACTS["failed_runs"] != 126 or WW_FACTS["steps"] != 1099:
    raise SystemExit("whoandwhen trace values mismatch")
checked_values += 2

print("Successfully verified %d values against committed records and table cells with 0 mismatches." % checked_values)

# --------------------------------------------------------------------------------------------------
# 4. Matplotlib Layout and Authoring
# --------------------------------------------------------------------------------------------------
fig = plt.figure(figsize=(COLUMN_PT / 72.0, PAGE_HEIGHT_PT / 72.0), dpi=200)

def axes_at(left, bottom, width, height, **kwargs):
    return fig.add_axes([left / COLUMN_PT, bottom / PAGE_HEIGHT_PT,
                         width / COLUMN_PT, height / PAGE_HEIGHT_PT], **kwargs)

def page_text(x, y, text, **kwargs):
    return fig.text(x / COLUMN_PT, y / PAGE_HEIGHT_PT, text, **kwargs)

# Allocated panel regions
# Finding 10: ax_a = axes_at(48, 143, 190, 67)
ax_a = axes_at(48, 143, 190, 67)

# Panel (b) and (c): bottom regions
ax_b = axes_at(50, 27, 150, 58)
ax_c = axes_at(262, 27, 118, 58)

# --------------------------------------------------------------------------------------------------
# Panel (a): PRE Configuration Corpus
# --------------------------------------------------------------------------------------------------
ALL_ROWS = TABLE_ORDER + ["overall"]
ROW_NAMES = {
    "crewai": "crewai",
    "injecagent": "injecagent",
    "mcp": "mcp",
    "n8n": "n8n",
    "sweagent": "sweagent",
    "synthetic": "synthetic",
    "overall": "pooled",
}

y_pos = list(range(len(ALL_ROWS) - 1, -1, -1)) # top to bottom

# Headers & Subtitle for Panel (a) (Finding 6, 8, 10, 18)
page_text(12, 228, "(a) PRE configuration corpus: capability and configuration balance",
          fontsize=FS_TITLE, fontweight="bold", va="center", ha="left")

page_text(12, 218, "Thick bars: capabilities; thin bars: configurations",
          fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center", ha="left")

# Column headers for right-side annotations in panel (a)
page_text(245, 218, "capabilities (excess %)", fontsize=FS_SMALL, color=bd.NEAR_BLACK, ha="left", va="center")
page_text(336, 218, "process tag", fontsize=FS_SMALL, color=bd.NEAR_BLACK, ha="left", va="center")

for idx, (source, y) in enumerate(zip(ALL_ROWS, y_pos)):
    if source == "overall":
        n_caps = p_idc["n_capabilities"]
        n_excess_caps = p_idc["n_excess_capabilities"]
        cap_rate = p_idc["capability_base_rate"]
        # Finding 15: Draw from record p_idc and sum_pos_cfg
        n_configs = p_idc["n_configurations"]
        n_pos_configs = sum_pos_cfg
        tag_str = "four processes"
    else:
        br = BASE_RATES[source]
        idc = IDENTITY_CELLS[source]
        n_caps = idc["n_capabilities"]
        n_excess_caps = idc["n_excess_capabilities"]
        cap_rate = idc["capability_base_rate"]
        n_configs = br["configuration_level"]["total"]
        n_pos_configs = br["configuration_level"]["positive"]
        tag_str = LABEL_PROCESS[source]

    p_cap = n_excess_caps / n_caps
    p_cfg_rate = n_pos_configs / n_configs

    # Main bar: capabilities share (height = 0.36, centered at y + 0.10)
    ax_a.barh(y + 0.10, p_cap, height=0.36, left=0.0, color=bd.CORAL,
              edgecolor="white", linewidth=0.6, zorder=3)
    ax_a.barh(y + 0.10, 1.0 - p_cap, height=0.36, left=p_cap, color=bd.MINT,
              edgecolor="white", linewidth=0.6, zorder=3)

    # Thinner bar: configurations share (height = 0.18, centered at y - 0.20)
    ax_a.barh(y - 0.20, p_cfg_rate, height=0.18, left=0.0, color=bd.CORAL,
              edgecolor="white", linewidth=0.5, zorder=3)
    if 1.0 - p_cfg_rate > 1e-6:
        ax_a.barh(y - 0.20, 1.0 - p_cfg_rate, height=0.18, left=p_cfg_rate, color=bd.MINT,
                  edgecolor="white", linewidth=0.5, zorder=3)

    # White separator at bar boundary
    ax_a.axvline(1.0, color=bd.GRID, linewidth=0.6, zorder=1)

    # Text at bar end: count and excess rate (Finding 10: y_pt shifted by 12 pt)
    count_rate_text = f"{n_caps:,} ({cap_rate * 100:.1f}%)"
    y_pt = 143 + (y - (-0.6)) / (6.5 - (-0.6)) * 67
    page_text(245, y_pt + 1, count_rate_text, fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center", ha="left")

    # Right-hand tag: label process
    page_text(336, y_pt + 1, f"[{tag_str}]", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center", ha="left")

# Midrule above pooled row
ax_a.axhline(0.5, color=bd.GRID, linewidth=0.8, linestyle="-", zorder=2)

ax_a.set_yticks(y_pos)
ax_a.set_yticklabels([ROW_NAMES[s] for s in ALL_ROWS], fontsize=FS_TICK)
ax_a.set_ylim(-0.6, 6.5)
ax_a.set_xlim(0.0, 1.0)
ax_a.set_xticks([0.0, 0.25, 0.5, 0.75, 1.0])
ax_a.set_xticklabels(["0%", "25%", "50%", "75%", "100%"], fontsize=FS_TICK)
ax_a.set_xlabel("Share of declared capabilities", fontsize=FS_AXIS, labelpad=2)
ax_a.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_a)
ax_a.spines["left"].set_visible(False)

# --------------------------------------------------------------------------------------------------
# Panel (b): Trace corpora as stacked label-balance bars
# --------------------------------------------------------------------------------------------------
# Finding 6, 8, 18: Title and subtitle
page_text(12, 108, "(b) Trace corpora: label balance", fontsize=FS_TITLE, fontweight="bold", va="center", ha="left")
page_text(12, 98, "Fault share of each corpus", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center", ha="left")

TRACE_ROWS = ["SWE-Gym", "tau-bench", "Gold (file)", "Who&When"]
b_y_pos = [3, 2, 1, 0]

# SWE-Gym: 188 failed / 188 resolved (376 runs)
swe_p = SWE_FACTS["failed"] / SWE_FACTS["runs"]
ax_b.barh(3, swe_p, height=0.48, left=0.0, color=bd.CORAL, edgecolor="white", linewidth=0.6, zorder=3)
ax_b.barh(3, 1.0 - swe_p, height=0.48, left=swe_p, color=bd.MINT, edgecolor="white", linewidth=0.6, zorder=3)

# tau-bench: 363 failed / 297 resolved (660 runs)
tau_p = TAU_FACTS["failed"] / TAU_FACTS["runs"]
ax_b.barh(2, tau_p, height=0.48, left=0.0, color=bd.CORAL, edgecolor="white", linewidth=0.6, zorder=3)
ax_b.barh(2, 1.0 - tau_p, height=0.48, left=tau_p, color=bd.MINT, edgecolor="white", linewidth=0.6, zorder=3)

# File-level Gold: 82 stale-state / 106 dropped-grounding (188 runs)
gold_tot = GOLD_FACTS["stale_state"] + GOLD_FACTS["dropped_grounding"]
gold_p = GOLD_FACTS["stale_state"] / gold_tot
ax_b.barh(1, gold_p, height=0.48, left=0.0, color=bd.CORAL, edgecolor="white", linewidth=0.6, zorder=3)
ax_b.barh(1, 1.0 - gold_p, height=0.48, left=gold_p, color=bd.MINT, edgecolor="white", linewidth=0.6, zorder=3)

# Finding 1, 4, 16: Who&When bar in contract palette with exact non-contradicting text
ax_b.barh(0, 1.0, height=0.60, left=0.0, color=bd.GRID, edgecolor=bd.GREY,
          linewidth=0.5, linestyle=(0, (3, 2)), zorder=3)
ww_label = f"{WW_FACTS['failed_runs']} runs, {WW_FACTS['steps']} steps\n(one labeled fault step per run; split not drawn)"
ax_b.text(0.5, 0, ww_label, ha="center", va="center", fontsize=FS_SMALL,
          color=bd.NEAR_BLACK, linespacing=1.05,
          bbox=dict(boxstyle="square,pad=0.15", facecolor=bd.GRID, edgecolor="none"),
          zorder=4)

# 50% reference line on label balance (drawn for the split corpora above Who&When)
ax_b.plot([0.5, 0.5], [0.45, 3.5], color=bd.NEAR_BLACK, linewidth=0.7, linestyle=(0, (3, 2)), zorder=3)

# Internal count labels inside bars
ax_b.text(swe_p / 2, 3, f"{SWE_FACTS['failed']}", ha="center", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", zorder=4)
ax_b.text(swe_p + (1 - swe_p) / 2, 3, f"{SWE_FACTS['resolved']}", ha="center", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", zorder=4)

ax_b.text(tau_p / 2, 2, f"{TAU_FACTS['failed']}", ha="center", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", zorder=4)
ax_b.text(tau_p + (1 - tau_p) / 2, 2, f"{TAU_FACTS['resolved']}", ha="center", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", zorder=4)

ax_b.text(gold_p / 2, 1, f"{GOLD_FACTS['stale_state']}", ha="center", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", zorder=4)
ax_b.text(gold_p + (1 - gold_p) / 2, 1, f"{GOLD_FACTS['dropped_grounding']}", ha="center", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", zorder=4)

# End-of-bar total run counts
ax_b.text(1.03, 3, f"{SWE_FACTS['runs']} runs", ha="left", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK)
ax_b.text(1.03, 2, f"{TAU_FACTS['runs']} runs", ha="left", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK)
ax_b.text(1.03, 1, f"{GOLD_FACTS['clean_runs']} runs", ha="left", va="center", fontsize=FS_SMALL, color=bd.NEAR_BLACK)

ax_b.set_yticks(b_y_pos)
ax_b.set_yticklabels(TRACE_ROWS, fontsize=FS_TICK)
ax_b.set_ylim(-0.6, 3.6)
ax_b.set_xlim(0.0, 1.0)
ax_b.set_xticks([0.0, 0.5, 1.0])
ax_b.set_xticklabels(["0%", "50%", "100%"], fontsize=FS_TICK)
# Finding 3: Axis label "Share of runs"
ax_b.set_xlabel("Share of runs", fontsize=FS_AXIS, labelpad=2)
ax_b.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_b)
ax_b.spines["left"].set_visible(False)

# --------------------------------------------------------------------------------------------------
# Panel (c): Construction identity curve and 7 recorded points
# --------------------------------------------------------------------------------------------------
# Finding 2, 5, 8: Plain text, no mathtext, hyphenated flag-all
page_text(226, 108, "(c) Construction identity: flag-all", fontsize=FS_TITLE, fontweight="bold", va="center", ha="left")
page_text(226, 98, "flag-all floor F1 = 2p/(1 + p)", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center", ha="left")

# Finding 11, 13: Identity curve as a single GRID 1.0 line
curve_p = [i / 200.0 for i in range(1, 141)] # 0.005 to 0.70
curve_f1 = [2 * p / (1 + p) for p in curve_p]
ax_c.plot(curve_p, curve_f1, color=bd.GRID, linewidth=1.0, zorder=2)

# Plot the seven points from statistical registry
points = []
for s in ALL_ROWS:
    cell = IDENTITY_CELLS[s]
    points.append((
        s,
        cell["capability_base_rate"],
        cell["identity_f1"],
        cell["printed_f1"],
        ROW_NAMES[s]
    ))

# Finding 7: Every marker filled with MINT; pooled cell gets markeredgewidth=1.6
for s, p, f1, pr_f1, label in points:
    edge_width = 1.6 if s == "overall" else 0.75
    ax_c.plot([p], [f1], marker="o", markersize=4.0,
              markerfacecolor=bd.MINT, markeredgecolor=bd.NEAR_BLACK,
              markeredgewidth=edge_width, zorder=5)

# Finding 17: Placement of labels so no two labels collide and 'mcp' is clearly assigned
offsets = {
    "n8n":        (0.025, -0.045, "left", "top"),
    "crewai":     (-0.025, 0.040, "right", "bottom"),
    "sweagent":   (-0.025, 0.040, "right", "bottom"),
    "overall":    (0.020, -0.045, "left", "top"),
    "mcp":        (0.025, -0.025, "left", "center"),
    "injecagent": (-0.025, 0.040, "right", "bottom"),
    "synthetic":  (0.025, -0.025, "left", "center"),
}

for s, p, f1, pr_f1, label in points:
    dx, dy, ha, va = offsets[s]
    display_label = "pooled" if s == "overall" else label
    weight = "bold" if s == "overall" else "normal"
    ax_c.text(p + dx, f1 + dy, display_label, fontsize=FS_SMALL,
              ha=ha, va=va, color=bd.NEAR_BLACK, fontweight=weight, zorder=6)

ax_c.set_xlim(0.0, 0.70)
ax_c.set_ylim(0.0, 0.90)
ax_c.set_xticks([0.0, 0.2, 0.4, 0.6])
ax_c.set_xticklabels(["0", "0.2", "0.4", "0.6"], fontsize=FS_TICK)
ax_c.set_yticks([0.0, 0.2, 0.4, 0.6, 0.8])
ax_c.set_yticklabels(["0", "0.2", "0.4", "0.6", "0.8"], fontsize=FS_TICK)
# Finding 2, 8: Plain strings without mathtext
ax_c.set_xlabel("Capability base rate p", fontsize=FS_AXIS, labelpad=2)
ax_c.set_ylabel("flag-all F1", fontsize=FS_AXIS, labelpad=3)
ax_c.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
ax_c.yaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_c)

# --------------------------------------------------------------------------------------------------
# Legend in Figure 4's form (Finding 6, 12, Convention 7)
# --------------------------------------------------------------------------------------------------
legend_handles = [
    Patch(facecolor=bd.CORAL, edgecolor="none", label="excess / failed / stale-state"),
    Patch(facecolor=bd.MINT, edgecolor="none", label="needed / resolved / dropped-grounding"),
]
fig.legend(handles=legend_handles, loc="center left", bbox_to_anchor=(12 / COLUMN_PT, 6 / PAGE_HEIGHT_PT),
           ncol=2, frameon=False, fontsize=FS_SMALL, handlelength=0.9, handletextpad=0.35,
           columnspacing=0.9, borderpad=0, borderaxespad=0)

# --------------------------------------------------------------------------------------------------
# 5. Verification of text bounds and minimum type size (copied from make_detection.py)
# --------------------------------------------------------------------------------------------------
fig.canvas.draw()
renderer = fig.canvas.get_renderer()

def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(matplotlib.transforms.Affine2D().scale(72 / fig.dpi))

texts = [text for text in fig.findobj(Text) if text.get_visible() and text.get_text().strip()]
for text in texts:
    bbox = point_bbox(text)
    if min(bbox.x0, bbox.y0) < -0.5 or bbox.x1 > COLUMN_PT + 1.0 or bbox.y1 > PAGE_HEIGHT_PT + 1.0:
        raise SystemExit("text escapes the figure page: %r at (%.2f, %.2f, %.2f, %.2f)"
                         % (text.get_text(), bbox.x0, bbox.y0, bbox.x1, bbox.y1))
smallest = min(text.get_fontsize() for text in texts)
if smallest < MIN_PRINTED_PT:
    raise SystemExit("figure exceeds the minimum-font budget: %.2f < %.2f" % (smallest, MIN_PRINTED_PT))

out_pdf = os.path.join(HERE, "corpus_composition.pdf")
out_png = os.path.join(HERE, "corpus_composition.png")
# Convention 8: save without bbox_inches="tight"
fig.savefig(out_pdf)
fig.savefig(out_png)
print("Wrote %s: %.2f x %.2f pt; smallest type %.2f pt" % (out_pdf, COLUMN_PT, PAGE_HEIGHT_PT, smallest))
print("Wrote %s" % out_png)


==> figure/make_detection.py <==
"""Generate figure/detection.pdf from the shipped board and statistical registry.

Panels (a) and (b) use the same prefix and ROC-AUC axes, with separate direct-label gutters.
All forty LIVE cells use method-specific markers against the fixed 0.70 reference line.
Horizontal offsets separate near-tied markers. Panel (c) has a separate row-label column for all
seven POST contrasts, with uniform markers and marginal intervals.

Every number is parsed from board.txt and statistical_tests_results.json. The page is authored at
the paper's column width, with explicit checks on panel bounds, minimum type size and page height.

Run:  python figure/make_detection.py
"""
import json
import os
import re

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text
from matplotlib.ticker import MaxNLocator

import board_data as bd

# Retired make_contrast_overview.py: it split families by test verdict; the paper retired that summary table.
bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))

# The figure is authored at final size. Nothing below is a "native" size that later shrinks.
COLUMN_PT = 396.0        # the paper's text column, which the figure is set into at full width
MIN_PRINTED_PT = 6.0     # legibility floor once the saved page is scaled to that column
MAX_HEIGHT_PT = 171.17  # the previous figure's height when scaled to COLUMN_PT

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

MARKER_PT = 4.2          # method marker diameter, also the collision threshold in panels (a), (b)

with open(os.path.join(HERE, "statistical_tests_results.json"), encoding="utf-8") as fh:
    STATS = json.load(fh)
CLAIMS = {claim["id"]: claim for claim in STATS["claims"]}
FAMILIES = {family["id"]: family for family in STATS["comparison_families"]}

SWE_BAR_FAMILY = "live_swegym_threshold_auc"
TAU_BAR_FAMILY = "live_tau_threshold_auc"
POST_FAMILY = "post_detection_auc"

swe_prefix, tau_prefix = bd.live_prefix()

SERIES = [
    ("full", bd.CORAL, 1.5, "full"),
    ("auditable (size+deps)", "#4E8C74", 1.4, "auditable"),
    ("pyod (ECOD)", bd.MINT_EDGE, 1.2, "ECOD"),
    ("size (flat)", "#B0B0B0", 1.0, "size"),
    ("dep-span (online)", "#8C8C8C", 1.0, "dep-span"),
]
METHOD_MARKERS = {
    "full": "o", "auditable (size+deps)": "s", "pyod (ECOD)": "D",
    "size (flat)": "^", "dep-span (online)": "v",
}


def family_claims(family_id):
    """Return claims in registered order, failing if the registry is internally inconsistent."""
    family = FAMILIES[family_id]
    claims = [CLAIMS[claim_id] for claim_id in family["claim_ids"]]
    if len(claims) != family["size"]:
        raise SystemExit("family %s has size %d but lists %d claims"
                         % (family_id, family["size"], len(claims)))
    return family, claims


def bar_registry(family_id, board):
    """Index one LIVE bar family and check its point estimates against the shipped board."""
    family, claims = family_claims(family_id)
    indexed = {}
    thresholds = set()
    sample_sizes = set()
    for claim in claims:
        match = re.search(r"\.bar\.(\d+)\.", claim["id"])
        if match is None:
            raise SystemExit("cannot read prefix from bar claim %s" % claim["id"])
        prefix = int(match.group(1))
        method = claim["estimate"]["a_name"]
        indexed[(prefix, method)] = claim
        thresholds.add(claim["estimate"]["b"])
        sample_sizes.add(claim["variance_axes"]["run_sampling"]["n"])

        board_value = board[method][bd.PREFIXES.index(prefix)]
        json_board_value = claim["variance_axes"]["board_point_estimate"]["value"]
        if abs(board_value - json_board_value) > 0.0006:
            raise SystemExit("board/JSON mismatch for %s: %.6f vs %.6f"
                             % (claim["id"], board_value, json_board_value))

    expected = {(prefix, key) for prefix in bd.PREFIXES for key, _, _, _ in SERIES}
    if set(indexed) != expected:
        raise SystemExit("bar family %s does not cover the five plotted methods at four prefixes"
                         % family_id)
    if len(thresholds) != 1 or len(sample_sizes) != 1:
        raise SystemExit("bar family %s has inconsistent thresholds or sample sizes" % family_id)
    return family, claims, indexed, thresholds.pop(), sample_sizes.pop()


def collision_offsets(values, threshold, step, low, high):
    """Fan out markers that would otherwise land on top of each other inside one prefix column.

    Single-linkage on the plotted values, so a chain of near-ties is spread as one group. Groups are
    centred on the true prefix and then slid back inside ``[low, high]``, which keeps every marker on
    the span its connector covers rather than overhanging the end of the line.
    """
    ordered = sorted(values.items(), key=lambda item: item[1])
    groups = []
    for key, value in ordered:
        if groups and value - groups[-1][-1][1] < threshold:
            groups[-1].append((key, value))
        else:
            groups.append([(key, value)])
    offsets = {}
    for group in groups:
        size = len(group)
        if size == 1:
            offsets[group[0][0]] = 0.0
            continue
        raw = [(index - (size - 1) / 2.0) * step for index in range(size)]
        shift = max(0.0, low - min(raw)) - max(0.0, max(raw) - high)
        for (key, _), value in zip(group, raw):
            offsets[key] = value + shift
    return offsets


def spread_labels(endpoints, low, high, gap):
    """Spread direct labels vertically while keeping their leaders attached to the data."""
    ordered = sorted(endpoints.items(), key=lambda item: item[1])
    if len(ordered) > 1 and high - low < gap * (len(ordered) - 1):
        raise ValueError("label region is too short for the requested gap")
    positions = {}
    cursor = low
    for key, value in ordered:
        cursor = max(value, cursor)
        positions[key] = cursor
        cursor += gap
    if ordered and positions[ordered[-1][0]] > high:
        positions[ordered[-1][0]] = high
        for index in range(len(ordered) - 2, -1, -1):
            key = ordered[index][0]
            next_key = ordered[index + 1][0]
            positions[key] = min(positions[key], positions[next_key] - gap)
    return positions


def spread_labels_around_band(endpoints, low, high, gap, band_low, band_high):
    """Find the least-displaced ordered layout that leaves a horizontal band empty."""
    ordered = sorted(endpoints.items(), key=lambda item: item[1])
    best = None
    for split in range(len(ordered) + 1):
        below = dict(ordered[:split])
        above = dict(ordered[split:])
        if below and band_low - low < gap * (len(below) - 1):
            continue
        if above and high - band_high < gap * (len(above) - 1):
            continue
        candidate = {}
        if below:
            candidate.update(spread_labels(below, low, band_low, gap))
        if above:
            candidate.update(spread_labels(above, band_high, high, gap))
        score = sum((candidate[key] - value) ** 2 for key, value in ordered)
        if best is None or score < best[0]:
            best = (score, candidate)
    if best is None:
        raise ValueError("no direct-label layout fits around the exclusion band")
    return best[1]


swe_family, swe_bar_claims, swe_indexed, swe_bar, swe_n = bar_registry(SWE_BAR_FAMILY, swe_prefix)
tau_family, tau_bar_claims, tau_indexed, tau_bar, tau_n = bar_registry(TAU_BAR_FAMILY, tau_prefix)
if swe_bar != 0.70 or tau_bar != 0.70:
    raise SystemExit("the LIVE reference must be 0.70 on both corpora")

all_live_values = [value for board in (swe_prefix, tau_prefix)
                   for key, _, _, _ in SERIES for value in board[key]]
live_span = max(all_live_values + [swe_bar]) - min(all_live_values + [swe_bar])
y_min = min(all_live_values + [swe_bar]) - 0.07 * live_span
y_max = max(all_live_values + [swe_bar]) + 0.10 * live_span
x_span = bd.PREFIXES[-1] - bd.PREFIXES[0]
x_min = bd.PREFIXES[0] - 0.06 * x_span
x_max = bd.PREFIXES[-1] + 0.06 * x_span

# All coordinates are paper points. Each LIVE panel owns its label gutter; POST has its own
# row-label column. Fixed page bounds prevent an overhanging annotation from shrinking the type.
PAGE_HEIGHT_PT = 169.5
fig = plt.figure(figsize=(COLUMN_PT / 72, PAGE_HEIGHT_PT / 72), dpi=200)


def axes_at(left, bottom, width, height, **kwargs):
    return fig.add_axes([left / COLUMN_PT, bottom / PAGE_HEIGHT_PT,
                         width / COLUMN_PT, height / PAGE_HEIGHT_PT], **kwargs)


def page_text(x, y, text, **kwargs):
    return fig.text(x / COLUMN_PT, y / PAGE_HEIGHT_PT, text, **kwargs)


ax_a = axes_at(21, 38, 76, 92)
ax_b = axes_at(142, 38, 76, 92, sharey=ax_a)
ax_c = axes_at(334, 38, 60, 92)
panel_text = {ax_a: [], ax_b: [], ax_c: []}
direct_labels = []


def panel_heading(ax, left, title, lines):
    panel_text[ax].append(page_text(left, 161, title, fontsize=FS_TITLE,
                                    fontweight="bold", va="center"))
    for y, line in zip((148, 139), lines):
        panel_text[ax].append(page_text(left, y, line, fontsize=FS_SMALL,
                                        color=bd.NEAR_BLACK, va="center"))


live_panels = (
    (ax_a, swe_prefix, 21, 101,
     "(a) SWE-Gym, n=%d" % swe_n),
    (ax_b, tau_prefix, 142, 222,
     "(b) tau-bench, n=%d" % tau_n),
)
for ax, data, left, label_x, title in live_panels:
    panel_heading(ax, left, title, ["Reference: %.2f" % swe_bar])
    axes_width_points = ax.get_position().width * COLUMN_PT
    axes_height_points = ax.get_position().height * PAGE_HEIGHT_PT
    y_per_point = (y_max - y_min) / axes_height_points
    x_per_point = (x_max - x_min) / axes_width_points

    endpoints = {}
    for key, color, width, _ in SERIES:
        if key not in data:
            raise SystemExit("board.txt LIVE table has no row %r" % key)
        ax.plot(bd.PREFIXES, data[key], color=color, linewidth=width, zorder=3)
        endpoints[key] = data[key][-1]

    for index, prefix in enumerate(bd.PREFIXES):
        column = {key: data[key][index] for key, _, _, _ in SERIES}
        offsets = collision_offsets(column, MARKER_PT * y_per_point,
                                    1.15 * MARKER_PT * x_per_point,
                                    bd.PREFIXES[0] - prefix, bd.PREFIXES[-1] - prefix)
        for key, color, _, _ in SERIES:
            value = column[key]
            ax.plot([prefix + offsets[key]], [value], marker=METHOD_MARKERS[key], linestyle="none",
                    markersize=MARKER_PT, markerfacecolor=color,
                    markeredgecolor="white", markeredgewidth=0.35, zorder=5)

    ax.axhline(swe_bar, color=bd.NEAR_BLACK, linewidth=0.85,
               linestyle=(0, (3, 2)), zorder=4)
    ax.set_xlim(x_min, x_max)
    ax.set_ylim(y_min, y_max)
    ax.set_xticks(bd.PREFIXES)
    ax.set_xticklabels([str(prefix) for prefix in bd.PREFIXES], fontsize=FS_TICK)
    ax.yaxis.set_major_locator(MaxNLocator(nbins=6, prune="both"))
    ax.tick_params(axis="both", labelsize=FS_TICK, pad=2.5)
    ax.yaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=1)
    bd.bare(ax)
    for spine in ax.spines.values():
        spine.set_linewidth(0.65)

    if max(endpoints.values()) < swe_bar:
        positions = spread_labels(endpoints, y_min + 0.03 * (y_max - y_min),
                                  swe_bar - 4.0 * y_per_point, 7.2 * y_per_point)
    else:
        positions = spread_labels_around_band(
            endpoints, y_min + 0.03 * (y_max - y_min), y_max - 0.055 * (y_max - y_min),
            7.2 * y_per_point, swe_bar - 4.0 * y_per_point, swe_bar + 4.0 * y_per_point)
    label_axes_x = (label_x - left) / axes_width_points
    leader_x = x_min + (label_axes_x - 1.5 / axes_width_points) * (x_max - x_min)
    for key, color, _, label in SERIES:
        ax.plot([bd.PREFIXES[-1], leader_x], [endpoints[key], positions[key]],
                color=color, linewidth=0.55, clip_on=False, zorder=3)
        text = ax.text(label_axes_x, positions[key], label,
                       transform=ax.get_yaxis_transform(), fontsize=FS_SMALL, color=color,
                       fontweight="bold", ha="left", va="center", clip_on=False)
        direct_labels.append(text)
        panel_text[ax].append(text)

ax_a.set_ylabel("ROC-AUC", fontsize=FS_AXIS, labelpad=1)
ax_b.tick_params(axis="y", labelleft=False)
ax_b.spines["left"].set_visible(False)
page_text(131, 21, "Observed prefix (%)", fontsize=FS_AXIS, ha="center", va="center")
fig.add_artist(Line2D([260 / COLUMN_PT] * 2, [33 / PAGE_HEIGHT_PT, 165 / PAGE_HEIGHT_PT],
                       transform=fig.transFigure, color=bd.GRID, linewidth=0.7))

key_handles = [
    Line2D([], [], marker=METHOD_MARKERS[key], linestyle="none", markersize=MARKER_PT,
           label=label, markerfacecolor=color, markeredgecolor="white", markeredgewidth=0.35)
    for key, color, _, label in SERIES
]
fig.legend(handles=key_handles, loc="center left", bbox_to_anchor=(21 / COLUMN_PT, 7 / PAGE_HEIGHT_PT),
           ncol=5, frameon=False, fontsize=FS_SMALL, handlelength=0.9, handletextpad=0.35,
           columnspacing=0.9, borderpad=0, borderaxespad=0)

post_family, post_claims = family_claims(POST_FAMILY)
family_order = {claim_id: index for index, claim_id in enumerate(post_family["claim_ids"])}


def corpus_name(claim):
    if claim["label"].startswith("swegym:"):
        return "SWE"
    if claim["label"].startswith("tau:"):
        return "tau"
    raise SystemExit("POST claim has no recognized corpus: %s" % claim["id"])


def short_method(name):
    replacements = {
        "auditable (size+deps)": "auditable", "size (flat)": "size",
        "g-safeguard (sup GNN)": "G-Safeguard", "guardian (recon-AE)": "GUARDIAN",
        "pyod-flatten (ECOD)": "ECOD",
    }
    return replacements.get(name, name)


post_claims.sort(key=lambda claim: (0 if corpus_name(claim) == "SWE" else 1,
                                    family_order[claim["id"]]))
levels = {claim["interval"]["level"] for claim in post_claims}
if len(levels) != 1:
    raise SystemExit("POST contrasts use inconsistent interval levels")
interval_level = levels.pop()
panel_heading(ax_c, 267, "(c) POST contrasts", ["Marginal %d%% CI" % round(100 * interval_level)])

y_positions, labels, blocks = [], [], []
previous_corpus = None
for index, claim in enumerate(post_claims):
    corpus = corpus_name(claim)
    if corpus != previous_corpus:
        blocks.append((corpus, []))
        previous_corpus = corpus
    y = len(post_claims) - 1 - index - 0.6 * (len(blocks) - 1)
    y_positions.append(y)
    blocks[-1][1].append(y)
    estimate = claim["estimate"]["difference_a_minus_b"]
    low, high = claim["interval"]["low"], claim["interval"]["high"]
    ax_c.plot([low, high], [y, y], color=bd.MINT_EDGE, linewidth=1.25,
              solid_capstyle="round", zorder=3)
    ax_c.plot([estimate], [y], marker="o", markersize=4.0,
              markerfacecolor=bd.MINT,
              markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.75, zorder=4)
    labels.append("%s - %s" % (short_method(claim["estimate"]["a_name"]),
                               short_method(claim["estimate"]["b_name"])))

interval_bounds = [claim["interval"][bound] for claim in post_claims for bound in ("low", "high")]
contrast_span = max(interval_bounds + [0]) - min(interval_bounds + [0])
ax_c.set_xlim(min(interval_bounds + [0]) - 0.06 * contrast_span,
              max(interval_bounds + [0]) + 0.10 * contrast_span)
ax_c.set_yticks(y_positions)
ax_c.set_yticklabels(labels, fontsize=FS_SMALL)
ax_c.set_ylim(min(y_positions) - 0.65, max(y_positions) + 0.65)
ax_c.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)
ax_c.set_xticks([0, 0.1, 0.2])
ax_c.tick_params(axis="both", labelsize=FS_SMALL, pad=2.5)
ax_c.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_c)
ax_c.spines["left"].set_visible(False)
ax_c.spines["bottom"].set_linewidth(0.65)
page_text(331, 21, "ROC-AUC difference (a - b)", fontsize=FS_AXIS, ha="center", va="center")

for name, ys in blocks:
    transform = ax_c.get_yaxis_transform()
    x = (265 - 334) / 60
    text = ax_c.text(x, sum(ys) / len(ys), name, transform=transform, fontsize=FS_SMALL,
                     fontweight="bold", color=bd.NEAR_BLACK, rotation=90,
                     ha="center", va="center", clip_on=False)
    panel_text[ax_c].append(text)
for (_, previous), (_, current) in zip(blocks, blocks[1:]):
    ax_c.plot([(272 - 334) / 60, 1], [(min(previous) + max(current)) / 2] * 2,
              transform=ax_c.get_yaxis_transform(), color=bd.GRID, linewidth=0.6, clip_on=False)
panel_text[ax_c].extend(ax_c.get_yticklabels())

fig.canvas.draw()
renderer = fig.canvas.get_renderer()


def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(matplotlib.transforms.Affine2D().scale(72 / fig.dpi))


# Check the allocated panel regions as well as the page. Tight cropping alone used to hide
# collisions and rescale oversized content until the text was too small in the manuscript.
for ax, bounds in ((ax_a, (19, 135)), (ax_b, (140, 256)), (ax_c, (261, 395))):
    for text in panel_text[ax]:
        bbox = point_bbox(text)
        if bbox.x0 < bounds[0] or bbox.x1 > bounds[1]:
            raise SystemExit("%r escapes panel bounds %s: %.2f to %.2f pt"
                             % (text.get_text(), bounds, bbox.x0, bbox.x1))
texts = [text for text in fig.findobj(Text) if text.get_visible() and text.get_text().strip()]
for text in texts:
    bbox = point_bbox(text)
    if min(bbox.x0, bbox.y0) < 0 or bbox.x1 > COLUMN_PT or bbox.y1 > PAGE_HEIGHT_PT:
        raise SystemExit("text escapes the figure page: %r" % text.get_text())
smallest = min(text.get_fontsize() for text in texts)
if smallest < MIN_PRINTED_PT or PAGE_HEIGHT_PT > MAX_HEIGHT_PT:
    raise SystemExit("figure exceeds the page-height or minimum-font budget")
for first, second in zip((ax_a, ax_b), (ax_b, ax_c)):
    right = max(point_bbox(t).x1 for t in panel_text[first])
    left = min(point_bbox(t).x0 for t in panel_text[second])
    print("  panel clearance: %.2f pt" % (left - right))

out = os.path.join(HERE, "detection.pdf")
fig.savefig(out)
png = os.path.join(HERE, "detection.png")
fig.savefig(png)
print("wrote %s: %.2f x %.2f pt; smallest type %.2f pt"
      % (out, COLUMN_PT, PAGE_HEIGHT_PT, smallest))
print("wrote", png)


==> figure/make_detector_arena_seeds.py <==
"""Generate figure/detector_arena_seeds.pdf from shipped board and seed records.

Source table(s): tab:transfer, tab:det.
Panels (a) SWE-Gym and (b) tau-bench are laid side by side sharing one row-label column.
Each panel plots all 16 entrants of the POST detection board in board.txt order,
with a thin GRID separator between the 8 headline methods (Table tab:det) and the
8 arena methods.
Deterministic entrants and entrants without a drawn seed record are single NEAR_BLACK dots.
PyGOD rows show strips of 20 initialization-seed AUCs (MINT dots with MINT_EDGE outline,
vertically jittered) with the 20-seed mean as a NEAR_BLACK tick, the 95% t interval on the
mean as a thin bar, and the single-seed board cell ringed in CORAL.
G-Safeguard on SWE-Gym shows its 5 joint split-and-initialization seeds the same way.
The random baseline is a dashed rule.

Run:
  python figure/make_detector_arena_seeds.py
"""
import json
import os
import re
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text
import numpy as np
import scipy.stats as stats

HERE = os.path.dirname(os.path.abspath(__file__))
if HERE not in sys.path:
    sys.path.insert(0, HERE)

import board_data as bd

bd.style(matplotlib)

# Page and font constraints
COLUMN_PT = 396.0        # paper text column width
MIN_PRINTED_PT = 6.0     # legibility floor
PAGE_HEIGHT_PT = 250.0   # total figure height (16 rows per panel at a pitch above 11 pt)
MAX_HEIGHT_PT = 360.0    # allowed maximum height per convention

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

# --------------------------------------------------------------------------------------------------
# Data loading and verification
# --------------------------------------------------------------------------------------------------

swe_board = bd.detection("swegym")
tau_board = bd.detection("tau")

P20_NAME = "pygod_seed_stability_results_20seeds.json"
P20_PATH = os.path.join(HERE, P20_NAME)
if not os.path.exists(P20_PATH):
    raise SystemExit("Missing required seed record: %s" % P20_PATH)

with open(P20_PATH, encoding="utf-8") as fh:
    d20 = json.load(fh)

P5_NAME = "pygod_seed_stability_results.json"
P5_PATH = os.path.join(HERE, P5_NAME)
has_p5 = os.path.exists(P5_PATH)
d5 = None
if has_p5:
    with open(P5_PATH, encoding="utf-8") as fh:
        d5 = json.load(fh)

# Verify 16 rows exist in both corpora
EXPECTED_ROWS = [
    "random",
    "size (flat)",
    "pyod-flatten (ECOD)",
    "pygod (graph AD)",
    "guardian (recon-AE)",
    "auditable (size+deps)",
    "full",
    "g-safeguard (sup GNN)",
    "pyod-iforest",
    "pyod-knn",
    "pyod-lof",
    "pyod-copod",
    "pyod-hbos",
    "pygod-conad",
    "pygod-anomalydae",
    "pygod-gaan",
]

for corpus, b in (("swegym", swe_board), ("tau", tau_board)):
    for row in EXPECTED_ROWS:
        if row not in b:
            raise SystemExit("board.txt section for %s is missing row %r" % (corpus, row))

# Display names matching Table tab:det and text
DISPLAY_NAMES = {
    "random": "random",
    "size (flat)": "size (flat)",
    "pyod-flatten (ECOD)": "PyOD-flatten (ECOD)",
    "pygod (graph AD)": "PyGOD-DOMINANT (graph AD)",
    "guardian (recon-AE)": "GUARDIAN (recon-AE)",
    "auditable (size+deps)": "auditable (size+deps)",
    "full": "full",
    "g-safeguard (sup GNN)": "G-Safeguard (sup GNN)",
    "pyod-iforest": "PyOD-iforest",
    "pyod-knn": "PyOD-knn",
    "pyod-lof": "PyOD-lof",
    "pyod-copod": "PyOD-copod",
    "pyod-hbos": "PyOD-hbos",
    "pygod-conad": "PyGOD-CONAD",
    "pygod-anomalydae": "PyGOD-AnomalyDAE",
    "pygod-gaan": "PyGOD-GAAN",
}

PYGOD_DETECTORS = [
    ("pygod (graph AD)", "DOMINANT"),
    ("pygod-anomalydae", "AnomalyDAE"),
    ("pygod-conad", "CONAD"),
    ("pygod-gaan", "GAAN"),
]

# Dynamically parse Table tab:transfer printed cells from 09_appendix.tex
def parse_tab_transfer():
    tex_path = os.path.join(os.path.dirname(HERE), "09_appendix.tex")
    if not os.path.exists(tex_path):
        raise SystemExit("Missing 09_appendix.tex at %s" % tex_path)
    with open(tex_path, encoding="utf-8") as fh:
        content = fh.read()
    start_tag = "% BEGIN GENERATED tab:transfer"
    end_tag = "% END GENERATED tab:transfer"
    if start_tag not in content or end_tag not in content:
        raise SystemExit("Cannot find tab:transfer block in 09_appendix.tex")
    block = content.split(start_tag)[1].split(end_tag)[0]

    parsed = {"swegym": {}, "tau": {}}
    current_corpus = None
    det_map = {
        "DOMINANT": "pygod (graph AD)",
        "AnomalyDAE": "pygod-anomalydae",
        "CONAD": "pygod-conad",
        "GAAN": "pygod-gaan",
    }

    for line in block.splitlines():
        line = line.strip()
        if not line or line.startswith("%") or r"\midrule" in line or r"\toprule" in line or r"\bottomrule" in line:
            continue
        if "Corpus & Entrant" in line or r"\multicolumn" in line or "Spearman" in line or "Runs in strata" in line or "Within-size" in line or "Difference in means" in line or r"\addlinespace" in line:
            continue
        parts = [p.strip() for p in line.split("&")]
        if len(parts) == 5:
            corp_part, entrant_part, mean_part, sd_part, ci_part = parts
            if "SWE-Gym" in corp_part:
                current_corpus = "swegym"
            elif "tau-bench" in corp_part:
                current_corpus = "tau"

            ci_m = re.search(r"\[([0-9.]+),\s*([0-9.]+)\]", ci_part)
            if not ci_m:
                continue
            mean_val = float(mean_part)
            sd_val = float(sd_part)
            low_val = float(ci_m.group(1))
            high_val = float(ci_m.group(2))

            entrant = entrant_part.strip()
            if entrant in det_map:
                key = det_map[entrant]
                parsed[current_corpus][key] = (mean_val, sd_val, low_val, high_val)
            elif "g-safeguard" in entrant:
                parsed["swegym"]["g-safeguard (sup GNN)"] = (mean_val, sd_val, low_val, high_val)

    return parsed

TAB_TRANSFER_PARSED = parse_tab_transfer()

def compute_t_interval(vals, level=0.95):
    arr = np.asarray(vals, dtype=float)
    mean = float(arr.mean())
    sample_sd = float(arr.std(ddof=1))
    half = float(stats.t.ppf(0.5 + level / 2, len(arr) - 1)) * sample_sd / np.sqrt(len(arr))
    return mean, mean - half, mean + half

# Verify 20-seed record assertions against parsed tab:transfer
for corpus, board in (("swegym", swe_board), ("tau", tau_board)):
    if "detection" not in d20 or corpus not in d20["detection"]:
        raise SystemExit("20-seed record missing detection.%s" % corpus)
    detectors = d20["detection"][corpus]["detectors"]
    for key, name in PYGOD_DETECTORS:
        if key not in detectors:
            raise SystemExit("20-seed record missing detector %s in %s" % (key, corpus))
        det = detectors[key]
        if "roc_auc" not in det or "values" not in det["roc_auc"]:
            raise SystemExit("missing roc_auc values for %s in %s" % (key, corpus))
        vals = det["roc_auc"]["values"]
        if len(vals) != 20:
            raise SystemExit("expected 20 seeds for %s in %s, found %d" % (key, corpus, len(vals)))
        mean, low, high = compute_t_interval(vals)
        rec_sd = float(det["roc_auc"]["std"])
        seed0 = float(det["seeds"]["0"]["roc_auc"])
        board_val = board[key]

        if key not in TAB_TRANSFER_PARSED[corpus]:
            raise SystemExit("Missing %s in parsed tab:transfer for %s" % (key, corpus))
        exp_mean, exp_sd, exp_low, exp_high = TAB_TRANSFER_PARSED[corpus][key]

        if round(seed0, 3) != round(board_val, 3):
            raise SystemExit("seed0 mismatch with board for %s on %s: %.3f vs %.3f" % (key, corpus, seed0, board_val))
        if round(mean, 3) != exp_mean:
            raise SystemExit("mean mismatch for %s on %s: %.3f vs %.3f" % (key, corpus, mean, exp_mean))
        if round(rec_sd, 3) != exp_sd:
            raise SystemExit("sd mismatch for %s on %s: %.3f vs %.3f" % (key, corpus, rec_sd, exp_sd))
        if round(low, 3) != exp_low:
            raise SystemExit("CI low mismatch for %s on %s: %.3f vs %.3f" % (key, corpus, low, exp_low))
        if round(high, 3) != exp_high:
            raise SystemExit("CI high mismatch for %s on %s: %.3f vs %.3f" % (key, corpus, high, exp_high))

# Verify optional 5-seed G-Safeguard record assertions
gsaf_5seeds = None
if has_p5:
    if "leaders" in d5 and "swegym" in d5["leaders"] and "g-safeguard (sup GNN)" in d5["leaders"]["swegym"]:
        gsaf_node = d5["leaders"]["swegym"]["g-safeguard (sup GNN)"]
        vals5 = gsaf_node["roc_auc"]["values"]
        if len(vals5) != 5:
            raise SystemExit("expected 5 seeds for G-Safeguard, found %d" % len(vals5))
        m5, lo5, hi5 = compute_t_interval(vals5)
        sd5 = float(gsaf_node["roc_auc"]["std"])

        if "g-safeguard (sup GNN)" not in TAB_TRANSFER_PARSED["swegym"]:
            raise SystemExit("Missing G-Safeguard in parsed tab:transfer for swegym")
        exp_m5, exp_sd5, exp_lo5, exp_hi5 = TAB_TRANSFER_PARSED["swegym"]["g-safeguard (sup GNN)"]

        if round(m5, 3) != exp_m5 or round(sd5, 3) != exp_sd5 or round(lo5, 3) != exp_lo5 or round(hi5, 3) != exp_hi5:
            raise SystemExit("G-Safeguard 5-seed statistics mismatch against tab:transfer")
        gsaf_5seeds = {
            "values": vals5,
            "mean": m5,
            "low": lo5,
            "high": hi5,
            "sd": sd5,
        }

swe_n = int(d20["detection"]["swegym"]["runs"])
tau_n = int(d20["detection"]["tau"]["runs"])

# --------------------------------------------------------------------------------------------------
# Figure construction
# --------------------------------------------------------------------------------------------------

fig = plt.figure(figsize=(COLUMN_PT / 72.0, PAGE_HEIGHT_PT / 72.0), dpi=200)

LEFT_A = 110.0
LEFT_B = 256.0
WIDTH = 130.0
PANEL_H = 182.0
BOTTOM = 40.0

ax_a = fig.add_axes([LEFT_A / COLUMN_PT, BOTTOM / PAGE_HEIGHT_PT, WIDTH / COLUMN_PT, PANEL_H / PAGE_HEIGHT_PT])
ax_b = fig.add_axes([LEFT_B / COLUMN_PT, BOTTOM / PAGE_HEIGHT_PT, WIDTH / COLUMN_PT, PANEL_H / PAGE_HEIGHT_PT], sharey=ax_a)

panel_text = {ax_a: [], ax_b: []}

def render_panel(ax, corpus, board, is_primary=False):
    # Random level: dashed rule
    rnd_val = board["random"]
    ax.axvline(rnd_val, color=bd.NEAR_BLACK, linestyle=(0, (3, 2)), linewidth=0.8, zorder=2)

    # Thin GRID separator between headline 8 and arena 8 (y = 7.5)
    ax.axhline(7.5, color=bd.GRID, linewidth=0.6, zorder=1)

    rng = np.random.RandomState(42)

    for idx, key in enumerate(EXPECTED_ROWS):
        y = 15 - idx
        bval = board[key]

        if key in {k for k, _ in PYGOD_DETECTORS}:
            det = d20["detection"][corpus]["detectors"][key]
            vals = det["roc_auc"]["values"]
            mean, low, high = compute_t_interval(vals)

            # 95% t-interval bar
            ax.plot([low, high], [y, y], color=bd.NEAR_BLACK, linewidth=1.1, solid_capstyle="round", zorder=4)

            # Jittered seeds: seed 0 at true y, others jittered to +/-0.15
            seed0 = vals[0]
            other_vals = vals[1:]
            jit = rng.uniform(-0.15, 0.15, len(other_vals))
            ax.plot(other_vals, y + jit, marker="o", linestyle="none", markersize=3.2,
                    markerfacecolor=bd.MINT, markeredgecolor=bd.MINT_EDGE, markeredgewidth=0.5, zorder=5)
            ax.plot([seed0], [y], marker="o", linestyle="none", markersize=3.2,
                    markerfacecolor=bd.MINT, markeredgecolor=bd.MINT_EDGE, markeredgewidth=0.5, zorder=5)

            # Single-seed board cell ringed in CORAL
            ax.plot([bval], [y], marker="o", linestyle="none", markersize=6.8,
                    markerfacecolor="none", markeredgecolor=bd.CORAL, markeredgewidth=1.3, zorder=7)

            # 20-seed mean tick drawn at zorder 8 (above coral ring)
            ax.plot([mean, mean], [y - 0.30, y + 0.30], color=bd.NEAR_BLACK, linewidth=1.4, zorder=8)

        elif key == "g-safeguard (sup GNN)" and corpus == "swegym" and gsaf_5seeds is not None:
            vals = gsaf_5seeds["values"]
            mean = gsaf_5seeds["mean"]
            low = gsaf_5seeds["low"]
            high = gsaf_5seeds["high"]

            # 95% t-interval bar
            ax.plot([low, high], [y, y], color=bd.NEAR_BLACK, linewidth=1.1, solid_capstyle="round", zorder=4)

            # 5 seeds jittered to +/-0.15
            jit = rng.uniform(-0.15, 0.15, len(vals))
            ax.plot(vals, y + jit, marker="o", linestyle="none", markersize=3.2,
                    markerfacecolor=bd.MINT, markeredgecolor=bd.MINT_EDGE, markeredgewidth=0.5, zorder=5)

            # Single-seed board cell ringed in CORAL
            ax.plot([bval], [y], marker="o", linestyle="none", markersize=6.8,
                    markerfacecolor="none", markeredgecolor=bd.CORAL, markeredgewidth=1.3, zorder=7)

            # 5-seed mean tick drawn at zorder 8 (above coral ring)
            ax.plot([mean, mean], [y - 0.30, y + 0.30], color=bd.NEAR_BLACK, linewidth=1.4, zorder=8)

        else:
            # Deterministic / no seed record entrant: single NEAR_BLACK dot
            ax.plot([bval], [y], marker="o", linestyle="none", markersize=4.2,
                    markerfacecolor=bd.NEAR_BLACK, markeredgecolor="none", zorder=5)

    ax.set_xlim(0.28, 0.94)
    ax.set_xticks([0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9])
    ax.set_xticklabels(["0.3", "0.4", "0.5", "0.6", "0.7", "0.8", "0.9"], fontsize=FS_TICK)
    ax.tick_params(axis="x", labelsize=FS_TICK, pad=2.0)
    ax.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
    bd.bare(ax)
    panel_text[ax].extend(ax.get_xticklabels())

render_panel(ax_a, "swegym", swe_board, is_primary=True)
render_panel(ax_b, "tau", tau_board, is_primary=False)

# Shared row labels on ax_a
y_tick_labels = [DISPLAY_NAMES[key] for key in EXPECTED_ROWS]
ax_a.set_yticks([15 - i for i in range(16)])
ax_a.set_yticklabels(y_tick_labels, fontsize=FS_SMALL)
ax_a.set_ylim(-0.6, 15.6)
ax_a.tick_params(axis="y", pad=2.5)

# Panel b hides y-tick labels
ax_b.tick_params(axis="y", labelleft=False, left=False)
ax_b.spines["left"].set_visible(False)

# ROC-AUC axis labels under each panel
t_auc_a = fig.text((LEFT_A + WIDTH / 2.0) / COLUMN_PT, 25.0 / PAGE_HEIGHT_PT, "ROC-AUC",
                   fontsize=FS_AXIS, ha="center", va="center")
t_auc_b = fig.text((LEFT_B + WIDTH / 2.0) / COLUMN_PT, 25.0 / PAGE_HEIGHT_PT, "ROC-AUC",
                   fontsize=FS_AXIS, ha="center", va="center")
panel_text[ax_a].append(t_auc_a)
panel_text[ax_b].append(t_auc_b)

# Panel titles and subtitles
title_y = PAGE_HEIGHT_PT - 14.0
sub_y = PAGE_HEIGHT_PT - 24.5

t_title_a = fig.text(LEFT_A / COLUMN_PT, title_y / PAGE_HEIGHT_PT, "(a) SWE-Gym, n=%d" % swe_n,
                     fontsize=FS_TITLE, fontweight="bold", va="bottom")
t_sub_a = fig.text(LEFT_A / COLUMN_PT, sub_y / PAGE_HEIGHT_PT,
                   "Board cells; 20 PyGOD seeds; 5 G-Safeguard",
                   fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="bottom")
panel_text[ax_a].extend([t_title_a, t_sub_a])

t_title_b = fig.text(LEFT_B / COLUMN_PT, title_y / PAGE_HEIGHT_PT, "(b) tau-bench, n=%d" % tau_n,
                     fontsize=FS_TITLE, fontweight="bold", va="bottom")
t_sub_b = fig.text(LEFT_B / COLUMN_PT, sub_y / PAGE_HEIGHT_PT,
                   "Board cells; 20 initialization seeds per PyGOD row",
                   fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="bottom")
panel_text[ax_b].extend([t_title_b, t_sub_b])

# Bottom legend in Figure 4 form
legend_handles = [
    Line2D([], [], marker="o", linestyle="none", markersize=4.2,
           markerfacecolor=bd.NEAR_BLACK, markeredgecolor="none",
           label="Board cell (no seed record drawn)"),
    Line2D([], [], marker="o", linestyle="none", markersize=6.8,
           markerfacecolor="none", markeredgecolor=bd.CORAL, markeredgewidth=1.3,
           label="Board cell (seed sweep)"),
    Line2D([], [], marker="o", linestyle="none", markersize=3.2,
           markerfacecolor=bd.MINT, markeredgecolor=bd.MINT_EDGE, markeredgewidth=0.5,
           label="Seed draws"),
    Line2D([], [], color=bd.NEAR_BLACK, linewidth=1.1, marker="|", markersize=6, markeredgewidth=1.4,
           label="Seed mean and 95% t interval"),
    Line2D([], [], color=bd.NEAR_BLACK, linestyle=(0, (3, 2)), linewidth=0.8,
           label="Random baseline"),
]

leg = fig.legend(
    handles=legend_handles,
    loc="center left",
    bbox_to_anchor=(18.0 / COLUMN_PT, 10.0 / PAGE_HEIGHT_PT),
    ncol=3,
    frameon=False,
    fontsize=FS_SMALL,
    handlelength=0.9,
    handletextpad=0.35,
    columnspacing=0.9,
    borderpad=0,
    borderaxespad=0,
)

# Verify bounding boxes and font sizes
fig.canvas.draw()
renderer = fig.canvas.get_renderer()

def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(
        matplotlib.transforms.Affine2D().scale(72 / fig.dpi)
    )

# Check panel bounds
for ax, bounds in ((ax_a, (108, 242)), (ax_b, (254, 394))):
    for text in panel_text[ax]:
        bbox = point_bbox(text)
        if bbox.x0 < bounds[0] - 1.0 or bbox.x1 > bounds[1] + 1.0:
            raise SystemExit("%r escapes panel bounds %s: %.2f to %.2f pt"
                             % (text.get_text(), bounds, bbox.x0, bbox.x1))

# Check full-page text bounds
texts = [t for t in fig.findobj(Text) if t.get_visible() and t.get_text().strip()]
for text in texts:
    bbox = point_bbox(text)
    if min(bbox.x0, bbox.y0) < -1.0 or bbox.x1 > COLUMN_PT + 1.0 or bbox.y1 > PAGE_HEIGHT_PT + 1.0:
        raise SystemExit("text escapes figure page: %r at (%.2f, %.2f, %.2f, %.2f)"
                         % (text.get_text(), bbox.x0, bbox.y0, bbox.x1, bbox.y1))

smallest = min(t.get_fontsize() for t in texts)
if smallest < MIN_PRINTED_PT:
    raise SystemExit("figure type smaller than minimum printed size %.1f pt: %.2f pt" % (MIN_PRINTED_PT, smallest))

if PAGE_HEIGHT_PT > MAX_HEIGHT_PT:
    raise SystemExit("figure height %.1f pt exceeds maximum allowed %.1f pt" % (PAGE_HEIGHT_PT, MAX_HEIGHT_PT))

right = max(point_bbox(t).x1 for t in panel_text[ax_a])
left = min(point_bbox(t).x0 for t in panel_text[ax_b])
print("  panel clearance: %.2f pt" % (left - right))

out_pdf = os.path.join(HERE, "detector_arena_seeds.pdf")
out_png = os.path.join(HERE, "detector_arena_seeds.png")

fig.savefig(out_pdf)
fig.savefig(out_png)
plt.close(fig)

print("wrote %s: %.2f x %.2f pt; smallest type %.2f pt" % (out_pdf, COLUMN_PT, PAGE_HEIGHT_PT, smallest))
print("wrote %s" % out_png)


==> figure/make_gold.py <==
"""Generate figure/gold.pdf: the two Gold pools, and what the eligibility control removes.

Two tables a page apart ask the reader to hold twelve numbers in their head to see one move. The
dumbbell draws that move directly: the open marker ranks a method over the whole candidate pool, the
filled marker ranks it only inside the pool the injector could have targeted.

Both endpoints of a dumbbell come from the same representative injection seed, because pairing a
five-seed mean against a single seed would draw a move neither table reports. The seed spread is
shown separately, as a whisker on the full-pool marker, and the caption says which is which.

Every value is read from figure/board.txt. Run:  python figure/make_gold.py
"""
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))

FAULTS = ["stale-state", "dropped-grounding"]
ORDER = ["position", "degree", "has-dep (control)", "max-span (control)",
         "auditable (dep-anomaly)", "pygod (graph AD)"]
SHORT = {
    "position": "position",
    "degree": "degree",
    "has-dep (control)": "has-dep",
    "max-span (control)": "max-span",
    "auditable (dep-anomaly)": "auditable",
    "pygod (graph AD)": "PyGOD",
}

full_cols, full_rows = bd.gold("full")
matched_cols, matched_rows = bd.gold("matched")
seeds = bd.gold_seeds()

for name in ORDER:
    if name not in full_rows or name not in matched_rows:
        raise SystemExit("board.txt is missing Gold row %r" % name)

fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.0), dpi=200, sharey=True)

for ax, fault in zip(axes, FAULTS):
    jf = full_cols.index(fault)
    jm = matched_cols.index(fault)
    js = 0 if fault == "stale-state" else 1
    floor_full = full_rows["random"][jf] if "random" in full_rows else None
    floor_matched = matched_rows["random (matched)"][jm]

    for i, name in enumerate(ORDER):
        a = full_rows[name][jf]
        b = matched_rows[name][jm]
        ax.plot([a, b], [i, i], color=bd.GREY, linewidth=0.9, zorder=3)
        mean, sd = seeds.get(name, [(None, None)] * 2)[js]
        if sd:
            ax.plot([mean - sd, mean + sd], [i, i], color=bd.MINT_EDGE, linewidth=2.6,
                    solid_capstyle="butt", alpha=0.55, zorder=2)
        ax.plot([a], [i], marker="o", markersize=4.4, markerfacecolor="white",
                markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.9, zorder=5)
        ax.plot([b], [i], marker="o", markersize=4.4, markerfacecolor=bd.CORAL,
                markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.7, zorder=5)

    # The full-pool floor is 0.028 on stale-state and 0.036 on dropped-grounding, which at this
    # scale is the axis itself. Drawing it would add a line the reader cannot separate from zero,
    # so the caption carries both values instead.
    del floor_full
    ax.axvline(floor_matched, color=bd.CORAL, linewidth=0.8, linestyle=(0, (3, 2)),
               alpha=0.75, zorder=1)
    ax.annotate("matched floor", (floor_matched, -0.45), fontsize=4.6,
                color=bd.CORAL, ha="left", va="center", xytext=(2, 0),
                textcoords="offset points")

    ax.set_title(fault, fontsize=7.5, fontweight="bold", pad=3)
    ax.set_yticks(range(len(ORDER)))
    ax.set_yticklabels([SHORT[n] for n in ORDER], fontsize=6.0)
    ax.set_ylim(len(ORDER) - 0.4, -0.85)
    ax.set_xlim(-0.03, 0.93)
    ax.set_xticks([0.0, 0.2, 0.4, 0.6, 0.8])
    ax.set_xticklabels(["0", "0.2", "0.4", "0.6", "0.8"], fontsize=6.0)
    ax.xaxis.grid(True, color=bd.GRID, linewidth=0.6, zorder=0)
    bd.bare(ax)

# The one sentence that stops these bars being read as benchmark evidence.
fig.text(0.5, 0.965,
         "a broken-predecessor baseline ranks 82/82 stale and 106/106 dropped first, "
         "flagging 0 of 188 clean runs",
         ha="center", fontsize=5.4, color=bd.CORAL, fontweight="bold")

handles = [
    Line2D([0], [0], marker="o", color="none", markerfacecolor="white",
           markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.9, markersize=4.6,
           label="full candidate pool"),
    Line2D([0], [0], marker="o", color="none", markerfacecolor=bd.CORAL,
           markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.7, markersize=4.6,
           label="injector's eligible pool"),
    Line2D([0], [0], color=bd.MINT_EDGE, linewidth=2.6, alpha=0.55,
           label="full-pool spread, 5 injection seeds"),
]
fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.5, -0.10), ncol=3,
           frameon=False, fontsize=5.6, columnspacing=1.4, handlelength=1.5,
           handletextpad=0.5)

fig.text(0.5, 0.02, "Top-1", ha="center", fontsize=7)
fig.tight_layout(rect=(0, 0.09, 1, 0.93), w_pad=1.0)
out = os.path.join(HERE, "gold.pdf")
fig.savefig(out, bbox_inches="tight", pad_inches=0.02)
print("wrote", out)


==> figure/make_live_contrasts.py <==
"""Generate figure/live_contrasts.pdf and preview figure/live_contrasts.png.

Eleven LIVE recorded contrasts in three blocks:
1. Four prespecified SWE-Gym 25% contrasts (auditable - size, auditable - ECOD, full - auditable, full - ECOD)
2. Three later SWE-Gym auditable - ECOD contrasts (50%, 75%, 100%)
3. Four tau-bench auditable - ECOD contrasts (25%, 50%, 75%, 100%)

Every number is read from figure/statistical_tests_results.json and verified
against the threshold families (live_swegym_threshold_auc and live_tau_threshold_auc).

Run:  python figure/make_live_contrasts.py
"""
import json
import os
import re

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))

COLUMN_PT = 396.0        # text column width (\textwidth)
PAGE_HEIGHT_PT = 155.0   # authored page height
MIN_PRINTED_PT = 6.0     # font size floor
MAX_HEIGHT_PT = 175.0

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

STATS_FILE = os.path.join(HERE, "statistical_tests_results.json")
if not os.path.exists(STATS_FILE):
    raise SystemExit(f"statistical_tests_results.json missing at {STATS_FILE}")

with open(STATS_FILE, encoding="utf-8") as fh:
    STATS = json.load(fh)

if "claims" not in STATS or "comparison_families" not in STATS:
    raise SystemExit("statistical_tests_results.json missing 'claims' or 'comparison_families'")

CLAIMS = {c["id"]: c for c in STATS["claims"]}
FAMILIES = {f["id"]: f for f in STATS["comparison_families"]}

# Verify threshold families exist for cross-check assertions
SWE_THRESH_FAMILY = "live_swegym_threshold_auc"
TAU_THRESH_FAMILY = "live_tau_threshold_auc"

if SWE_THRESH_FAMILY not in FAMILIES:
    raise SystemExit(f"Missing threshold family {SWE_THRESH_FAMILY}")
if TAU_THRESH_FAMILY not in FAMILIES:
    raise SystemExit(f"Missing threshold family {TAU_THRESH_FAMILY}")

swe_p = {}
for cid in FAMILIES[SWE_THRESH_FAMILY]["claim_ids"]:
    if cid not in CLAIMS:
        raise SystemExit(f"Threshold claim {cid} missing from claims")
    c = CLAIMS[cid]
    m = re.search(r"\.bar\.(\d+)\.", c["id"])
    if not m:
        raise SystemExit(f"Cannot parse prefix from {cid}")
    prefix = int(m.group(1))
    swe_p[(prefix, c["estimate"]["a_name"])] = c["estimate"]["a"]

tau_p = {}
for cid in FAMILIES[TAU_THRESH_FAMILY]["claim_ids"]:
    if cid not in CLAIMS:
        raise SystemExit(f"Threshold claim {cid} missing from claims")
    c = CLAIMS[cid]
    m = re.search(r"\.bar\.(\d+)\.", c["id"])
    if not m:
        raise SystemExit(f"Cannot parse prefix from {cid}")
    prefix = int(m.group(1))
    tau_p[(prefix, c["estimate"]["a_name"])] = c["estimate"]["a"]

# Define the 3 blocks in exact specification order
BLOCK_SPECS = [
    (
        "live_swegym_25_auc",
        "SWE-Gym 25%",
        "paired DeLong",
        "swegym",
        25,
        [
            ("live.swe25.auditable.vs.size", "auditable - size"),
            ("live.swe.25.auditable.vs.ecod", "auditable - ECOD"),
            ("live.swe25.full.vs.auditable (size+deps)", "full - auditable"),
            ("live.swe25.full.vs.pyod (ECOD)", "full - ECOD"),
        ],
    ),
    (
        "live_swegym_auditable_ecod_later_auc",
        "SWE-Gym 50%, 75%, 100%",
        "paired DeLong",
        "swegym",
        None,
        [
            ("live.swe.50.auditable.vs.ecod", "50%: auditable - ECOD"),
            ("live.swe.75.auditable.vs.ecod", "75%: auditable - ECOD"),
            ("live.swe.100.auditable.vs.ecod", "100%: auditable - ECOD"),
        ],
    ),
    (
        "live_tau_auditable_ecod_auc",
        "tau-bench 25% to 100%",
        "task-clustered bootstrap",
        "tau",
        None,
        [
            ("live.tau.25.auditable.vs.ecod", "25%: auditable - ECOD"),
            ("live.tau.50.auditable.vs.ecod", "50%: auditable - ECOD"),
            ("live.tau.75.auditable.vs.ecod", "75%: auditable - ECOD"),
            ("live.tau.100.auditable.vs.ecod", "100%: auditable - ECOD"),
        ],
    ),
]

row_data = []
checked_assertions = 0

for b_idx, (fam_id, b_title, b_method, corpus, default_prefix, expected_claims) in enumerate(BLOCK_SPECS):
    if fam_id not in FAMILIES:
        raise SystemExit(f"Comparison family {fam_id} missing")
    fam = FAMILIES[fam_id]
    if len(fam["claim_ids"]) != len(expected_claims):
        raise SystemExit(f"Family {fam_id} expected {len(expected_claims)} claims, found {len(fam['claim_ids'])}")

    for (exp_cid, exp_lbl), actual_cid in zip(expected_claims, fam["claim_ids"]):
        if exp_cid != actual_cid:
            raise SystemExit(f"Family {fam_id} claim mismatch: expected {exp_cid}, found {actual_cid}")
        if actual_cid not in CLAIMS:
            raise SystemExit(f"Claim {actual_cid} missing from claims")

        c = CLAIMS[actual_cid]
        est = c["estimate"]
        inv = c["interval"]

        prefix = default_prefix if default_prefix is not None else int(re.search(r"\.(\d+)\.", actual_cid).group(1))
        p_dict = swe_p if corpus == "swegym" else tau_p

        val_a = est["a"]
        val_b = est["b"]
        ref_a = p_dict.get((prefix, est["a_name"]))
        ref_b = p_dict.get((prefix, est["b_name"]))

        if ref_a is None or abs(val_a - ref_a) > 1e-9:
            raise SystemExit(f"Assertion failed for estimate a in {actual_cid}: {val_a} vs {ref_a}")
        if ref_b is None or abs(val_b - ref_b) > 1e-9:
            raise SystemExit(f"Assertion failed for estimate b in {actual_cid}: {val_b} vs {ref_b}")
        checked_assertions += 2

        diff = est["difference_a_minus_b"]
        low = inv["low"]
        high = inv["high"]

        row_data.append((actual_cid, exp_lbl, diff, low, high, b_idx))

# Author figure at final column width
fig = plt.figure(figsize=(COLUMN_PT / 72, PAGE_HEIGHT_PT / 72), dpi=200)

HDR_X = 14.0
AX_LEFT = 164.0
AX_WIDTH = 221.0
AX_BOTTOM = 26.0
AX_HEIGHT = 105.0

ax = fig.add_axes([AX_LEFT / COLUMN_PT, AX_BOTTOM / PAGE_HEIGHT_PT,
                   AX_WIDTH / COLUMN_PT, AX_HEIGHT / PAGE_HEIGHT_PT])

gap = 0.70
current_y = 0.0
y_coords = []
block_y_map = {0: [], 1: [], 2: []}
prev_block = 0

for idx, (c_id, c_lbl, diff, low, high, b_idx) in enumerate(row_data):
    if b_idx != prev_block:
        current_y += gap
        prev_block = b_idx
    y_coords.append(current_y)
    block_y_map[b_idx].append(current_y)
    current_y += 1.0

max_y = current_y - 1.0
y_coords = [max_y - y for y in y_coords]
for b_idx in block_y_map:
    block_y_map[b_idx] = [max_y - y for y in block_y_map[b_idx]]

# Draw intervals and point estimates
for (c_id, c_lbl, diff, low, high, b_idx), y in zip(row_data, y_coords):
    ax.plot([low, high], [y, y], color=bd.MINT_EDGE, linewidth=1.25, solid_capstyle="round", zorder=3)
    ax.plot([diff], [y], marker="o", markersize=4.0, markerfacecolor=bd.MINT,
            markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.75, zorder=4)

# Dashed zero reference line
ax.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)

ax.set_ylim(min(y_coords) - 0.65, max(y_coords) + 0.65)
ax.set_xlim(-0.09, 0.21)
ax.set_xticks([-0.05, 0.0, 0.05, 0.10, 0.15, 0.20])
ax.tick_params(axis="x", labelsize=FS_TICK, pad=2.5)
ax.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)

bd.bare(ax)
ax.spines["left"].set_visible(False)
ax.spines["bottom"].set_linewidth(0.65)
ax.set_yticks(y_coords)
ax.set_yticklabels([r[1] for r in row_data], fontsize=FS_SMALL)
ax.tick_params(axis="y", length=0, pad=3)

# Titles
fig.text(HDR_X / COLUMN_PT, 146 / PAGE_HEIGHT_PT, "LIVE contrasts",
         fontsize=FS_TITLE, fontweight="bold", color=bd.NEAR_BLACK)
fig.text(HDR_X / COLUMN_PT, 137 / PAGE_HEIGHT_PT,
         "Marginal 95% CI on ROC-AUC difference; seed-averaged out-of-fold; dashed line at zero",
         fontsize=FS_SMALL, color=bd.NEAR_BLACK)

# Draw once to compute coordinate transforms
fig.canvas.draw()

# Block headers in left gutter
for b_idx, (fam_id, b_title, b_method, corpus, _, _) in enumerate(BLOCK_SPECS):
    ys = block_y_map[b_idx]
    y_center = sum(ys) / len(ys)
    disp_y = ax.transData.transform((0, y_center))[1]
    fig_y = disp_y / fig.bbox.height
    fig.text(HDR_X / COLUMN_PT, fig_y + 4.5 / PAGE_HEIGHT_PT, b_title,
             fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="bold", va="center", ha="left")
    fig.text(HDR_X / COLUMN_PT, fig_y - 4.5 / PAGE_HEIGHT_PT, b_method,
             fontsize=FS_SMALL, color=bd.NEAR_BLACK, fontweight="normal", va="center", ha="left")

# Dividing lines between blocks
for b_idx in range(len(BLOCK_SPECS) - 1):
    y_div = (min(block_y_map[b_idx]) + max(block_y_map[b_idx + 1])) / 2.0
    disp_y = ax.transData.transform((0, y_div))[1]
    fig_y = disp_y / fig.bbox.height
    fig.add_artist(Line2D([HDR_X / COLUMN_PT, (AX_LEFT + AX_WIDTH) / COLUMN_PT], [fig_y, fig_y],
                          transform=fig.transFigure, color=bd.GRID, linewidth=0.6))

# X-axis label
fig.text((AX_LEFT + AX_WIDTH / 2) / COLUMN_PT, 11 / PAGE_HEIGHT_PT, "ROC-AUC difference (a - b)",
         fontsize=FS_AXIS, ha="center", va="center")

# Bounding box and font size checks (matching make_detection.py)
renderer = fig.canvas.get_renderer()

def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(
        matplotlib.transforms.Affine2D().scale(72 / fig.dpi)
    )

texts = [t for t in fig.findobj(Text) if t.get_visible() and t.get_text().strip()]
for t in texts:
    bbox = point_bbox(t)
    if min(bbox.x0, bbox.y0) < 0 or bbox.x1 > COLUMN_PT or bbox.y1 > PAGE_HEIGHT_PT:
        raise SystemExit(f"Text escapes figure page: {t.get_text()!r} at bbox ({bbox.x0:.1f}, {bbox.y0:.1f}, {bbox.x1:.1f}, {bbox.y1:.1f})")

smallest = min(t.get_fontsize() for t in texts)
if smallest < MIN_PRINTED_PT or PAGE_HEIGHT_PT > MAX_HEIGHT_PT:
    raise SystemExit("figure exceeds the page-height or minimum-font budget")

pdf_out = os.path.join(HERE, "live_contrasts.pdf")
png_out = os.path.join(HERE, "live_contrasts.png")

fig.savefig(pdf_out)
fig.savefig(png_out)

print(f"wrote {pdf_out}: {COLUMN_PT:.1f} x {PAGE_HEIGHT_PT:.1f} pt; smallest type {smallest:.1f} pt")
print(f"wrote {png_out}")
print(f"Verified {checked_assertions} threshold assertions and 11 row values successfully.")


==> figure/make_live_size_control.py <==
"""Generate figure/live_size_control.pdf and figure/live_size_control.png.

Three panels at textwidth:
  (a) SWE-Gym and (b) tau-bench on a shared ROC-AUC axis:
      At each prefix (25, 50, 75, 100 percent), two narrow vertical dumbbells:
        - linear pair: size (flat) to auditable (size+deps)
        - matched pair: size (spline) to size-spline + linear-deps
  (c) Forest of dependency increments (D, linear reference, and temporal contrast T).

Every number is parsed from committed machine comments in 09_appendix.tex and
statistical_tests_results.json. No numbers are hard-coded.

Run: python figure/make_live_size_control.py
"""
from __future__ import annotations

import json
import os
import re
import sys

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text
from matplotlib.ticker import MultipleLocator

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))
APP_TEX = os.path.join(HERE, "..", "09_appendix.tex")
STATS_JSON = os.path.join(HERE, "statistical_tests_results.json")

COLUMN_PT = 396.0
PAGE_HEIGHT_PT = 175.0
MIN_PRINTED_PT = 6.0

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

# --- 1. Load and parse data from 09_appendix.tex and statistical_tests_results.json ---

if not os.path.exists(APP_TEX):
    raise SystemExit(f"Missing appendix source file: {APP_TEX}")
with open(APP_TEX, encoding="utf-8") as f:
    app_text = f.read()

# Parse tab:live-size-control block
start_lsc = app_text.find("% BEGIN GENERATED tab:live-size-control")
end_lsc = app_text.find("% END GENERATED tab:live-size-control")
if start_lsc == -1 or end_lsc == -1:
    raise SystemExit("09_appendix.tex: cannot find tab:live-size-control block")
lsc_block = app_text[start_lsc:end_lsc]

num = r"[+-]?[\d.e]+"
arm_re = re.compile(
    rf"^%\s+(swegym|tau)\.(25|50|75|100):\s+arm\s+(.+?):\s+seed_averaged_oof=({num});\s+mean_fold=({num})"
)
d_re = re.compile(
    rf"^%\s+(swegym|tau)\.(25|50|75|100):\s+D=({num});\s+interval=\[({num}),\s+({num})\];\s+method=(.*?);\s+axis=(.*)"
)
role_re = re.compile(r"^%\s+(swegym|tau)\.(25|50|75|100):\s+role=([^;]+);")
temporal_re = re.compile(
    rf"^%\s+temporal:\s+T\s*=\s*D\(swegym,\s*0\.25\)\s*-\s*D\(swegym,\s*1\.00\);\s+point=({num});\s+interval=\[({num}),\s+({num})\];"
)
corpus_re = re.compile(r"^%\s+Corpus\s+(swegym|tau):\s+(.*?):\s+(\d+)\s+runs")

arms: dict[tuple[str, int, str], dict[str, float]] = {}
d_stats: dict[tuple[str, int], dict[str, any]] = {}
roles: dict[tuple[str, int], str] = {}
temporal: dict[str, any] | None = None
corpus_n: dict[str, int] = {}

for line in lsc_block.splitlines():
    m = arm_re.match(line)
    if m:
        c, p, arm_name, oof, mf = m.groups()
        arms[(c, int(p), arm_name)] = {
            "seed_averaged_oof": float(oof),
            "mean_fold": float(mf),
        }
        continue
    m = d_re.match(line)
    if m:
        c, p, d_val, lo, hi, method, axis = m.groups()
        d_stats[(c, int(p))] = {
            "D": float(d_val),
            "interval": (float(lo), float(hi)),
            "method": method.strip(),
            "axis": axis.strip(),
        }
        continue
    m = role_re.match(line)
    if m:
        c, p, role = m.groups()
        roles[(c, int(p))] = role.strip()
        continue
    m = temporal_re.match(line)
    if m:
        pt, lo, hi = m.groups()
        temporal = {
            "point": float(pt),
            "interval": (float(lo), float(hi)),
        }
        continue
    m = corpus_re.match(line)
    if m:
        c, name, n = m.groups()
        corpus_n[c] = int(n)

if len(arms) != 32:
    raise SystemExit(f"Expected 32 arm rows in tab:live-size-control, found {len(arms)}")
if len(d_stats) != 8:
    raise SystemExit(f"Expected 8 D rows in tab:live-size-control, found {len(d_stats)}")
if len(roles) != 8:
    raise SystemExit(f"Expected 8 role entries in tab:live-size-control, found {len(roles)}")
if roles.get(("swegym", 25)) != "primary":
    raise SystemExit(f"swegym.25 role must be 'primary', got {roles.get(('swegym', 25))!r}")
if roles.get(("swegym", 100)) != "reproduction control":
    raise SystemExit(f"swegym.100 role must be 'reproduction control', got {roles.get(('swegym', 100))!r}")
if roles.get(("tau", 100)) != "reproduction control":
    raise SystemExit(f"tau.100 role must be 'reproduction control', got {roles.get(('tau', 100))!r}")
for k in [("swegym", 50), ("swegym", 75), ("tau", 25), ("tau", 50), ("tau", 75)]:
    if roles.get(k) != "declared cell":
        raise SystemExit(f"{k} role must be 'declared cell', got {roles.get(k)!r}")
if temporal is None:
    raise SystemExit("tab:live-size-control: temporal T row missing")
if "swegym" not in corpus_n or "tau" not in corpus_n:
    raise SystemExit("tab:live-size-control: corpus n missing")

# Parse tab:core-contrasts block for cross-check
start_cc = app_text.find("% BEGIN GENERATED tab:core-contrasts")
end_cc = app_text.find("% END GENERATED tab:core-contrasts")
if start_cc == -1 or end_cc == -1:
    raise SystemExit("09_appendix.tex: cannot find tab:core-contrasts block")
cc_block = app_text[start_cc:end_cc]

swe_cc_re = re.compile(rf"SWE-Gym\s*/\s*Matched spline:.*?effect=({num});")
tau_cc_re = re.compile(rf"tau-bench\s*/\s*Matched spline:.*?effect=({num});")
swe_m = swe_cc_re.search(cc_block)
tau_m = tau_cc_re.search(cc_block)
if not swe_m or not tau_m:
    raise SystemExit("tab:core-contrasts: matched spline lines missing")
swe_cc_effect = float(swe_m.group(1))
tau_cc_effect = float(tau_m.group(1))

# Cross-check 1: 100% D points match core-contrasts to 12 digits
if abs(d_stats[("swegym", 100)]["D"] - swe_cc_effect) > 1e-12:
    raise SystemExit(
        f"Cross-check failed: SWE-Gym 100% D ({d_stats[('swegym', 100)]['D']}) != core-contrasts effect ({swe_cc_effect})"
    )
if abs(d_stats[("tau", 100)]["D"] - tau_cc_effect) > 1e-12:
    raise SystemExit(
        f"Cross-check failed: tau-bench 100% D ({d_stats[('tau', 100)]['D']}) != core-contrasts effect ({tau_cc_effect})"
    )

# Load linear contrast from statistical_tests_results.json
if not os.path.exists(STATS_JSON):
    raise SystemExit(f"Missing statistical tests file: {STATS_JSON}")
with open(STATS_JSON, encoding="utf-8") as f:
    stats_data = json.load(f)
claims_by_id = {c["id"]: c for c in stats_data.get("claims", [])}
if "live.swe25.auditable.vs.size" not in claims_by_id:
    raise SystemExit("statistical_tests_results.json: claim live.swe25.auditable.vs.size missing")
swe25_linear_claim = claims_by_id["live.swe25.auditable.vs.size"]
lin_diff = swe25_linear_claim["estimate"]["difference_a_minus_b"]
lin_low = swe25_linear_claim["interval"]["low"]
lin_high = swe25_linear_claim["interval"]["high"]

# Cross-check 2: swegym.25 auditable mean_fold rounds to board.txt's 0.742
swe_board, _ = bd.live_prefix()
aud_mean_fold = arms[("swegym", 25, "auditable (size+deps)")]["mean_fold"]
if round(aud_mean_fold, 3) != swe_board["auditable (size+deps)"][0]:
    raise SystemExit(
        f"Cross-check failed: swegym.25 auditable mean_fold {aud_mean_fold:.6f} does not round to board {swe_board['auditable (size+deps)'][0]}"
    )

# Cross-check 3: linear row point equals difference of two linear arm seed_averaged_oof values at swegym.25
lin_swe25_oof_diff = (
    arms[("swegym", 25, "auditable (size+deps)")]["seed_averaged_oof"]
    - arms[("swegym", 25, "size (flat)")]["seed_averaged_oof"]
)
if abs(lin_diff - lin_swe25_oof_diff) > 1e-9:
    raise SystemExit(
        f"Cross-check failed: linear diff {lin_diff:.8f} != OOF diff {lin_swe25_oof_diff:.8f}"
    )

# --- 2. Figure Layout and Setup ---

fig = plt.figure(figsize=(COLUMN_PT / 72.0, PAGE_HEIGHT_PT / 72.0), dpi=200)


def axes_at(left, bottom, width, height, **kwargs):
    return fig.add_axes(
        [
            left / COLUMN_PT,
            bottom / PAGE_HEIGHT_PT,
            width / COLUMN_PT,
            height / PAGE_HEIGHT_PT,
        ],
        **kwargs,
    )


def page_text(x, y, text, **kwargs):
    return fig.text(x / COLUMN_PT, y / PAGE_HEIGHT_PT, text, **kwargs)


# Panel dimensions (in points)
# Left side: (a) SWE-Gym and (b) tau-bench dumbbell plots
AX_A_LEFT = 26.0
AX_WIDTH = 75.0
AX_B_LEFT = 128.0
AX_BOTTOM = 44.0
AX_HEIGHT = 100.0

# Right side: (c) Forest plot
AX_C_LEFT = 338.0
AX_C_WIDTH = 55.0

DIVIDER_X = 229.5

ax_a = axes_at(AX_A_LEFT, AX_BOTTOM, AX_WIDTH, AX_HEIGHT)
ax_b = axes_at(AX_B_LEFT, AX_BOTTOM, AX_WIDTH, AX_HEIGHT, sharey=ax_a)
ax_c = axes_at(AX_C_LEFT, AX_BOTTOM, AX_C_WIDTH, AX_HEIGHT)

panel_text = {ax_a: [], ax_b: [], ax_c: []}

# Vertical dividing line between panels (b) and (c)
fig.add_artist(
    Line2D(
        [DIVIDER_X / COLUMN_PT] * 2,
        [32.0 / PAGE_HEIGHT_PT, 168.0 / PAGE_HEIGHT_PT],
        transform=fig.transFigure,
        color=bd.GRID,
        linewidth=0.7,
        zorder=0,
    )
)

# --- 3. Draw Panels (a) and (b): Dumbbells ---

DUMBBELL_OFFSET = 3.6
PREFIXES = [25, 50, 75, 100]
Y_MIN, Y_MAX = 0.58, 0.85

panels_ab = [
    (ax_a, "swegym", AX_A_LEFT, f"(a) SWE-Gym, n={corpus_n['swegym']}"),
    (ax_b, "tau", AX_B_LEFT, f"(b) tau-bench, n={corpus_n['tau']}"),
]

for ax, corpus, left_pt, title in panels_ab:
    # Panel Title
    t_title = page_text(
        left_pt,
        160.0,
        title,
        fontsize=FS_TITLE,
        fontweight="bold",
        color=bd.NEAR_BLACK,
        va="center",
    )
    panel_text[ax].append(t_title)

    t_sub = page_text(
        left_pt,
        150.0,
        "Seed-averaged out-of-fold ROC-AUC",
        fontsize=FS_SMALL,
        color=bd.NEAR_BLACK,
        va="center",
    )
    panel_text[ax].append(t_sub)

    # Draw dumbbells for each prefix
    for p in PREFIXES:
        # Linear pair
        lin_size = arms[(corpus, p, "size (flat)")]["seed_averaged_oof"]
        lin_aud = arms[(corpus, p, "auditable (size+deps)")]["seed_averaged_oof"]
        x_lin = p - DUMBBELL_OFFSET

        # Connector
        ax.plot(
            [x_lin, x_lin],
            [lin_size, lin_aud],
            color="#B0B0B0",
            linewidth=1.2,
            solid_capstyle="round",
            zorder=3,
        )
        # auditable (size+deps) - filled green square (4.8 pt) drawn first
        ax.plot(
            [x_lin],
            [lin_aud],
            marker="s",
            markersize=4.8,
            markerfacecolor="#4E8C74",
            markeredgecolor="white",
            markeredgewidth=0.4,
            linestyle="none",
            zorder=4,
        )
        # size (flat) - filled grey triangle (3.4 pt) drawn on top
        ax.plot(
            [x_lin],
            [lin_size],
            marker="^",
            markersize=3.4,
            markerfacecolor="#B0B0B0",
            markeredgecolor="white",
            markeredgewidth=0.4,
            linestyle="none",
            zorder=5,
        )

        # Matched pair
        mat_size = arms[(corpus, p, "size (spline)")]["seed_averaged_oof"]
        mat_deps = arms[(corpus, p, "size-spline + linear-deps")]["seed_averaged_oof"]
        x_mat = p + DUMBBELL_OFFSET

        # Connector
        ax.plot(
            [x_mat, x_mat],
            [mat_size, mat_deps],
            color=bd.NEAR_BLACK,
            linewidth=1.2,
            solid_capstyle="round",
            zorder=6,
        )
        # size-spline + linear-deps - hollow square (4.8 pt) with NEAR_BLACK edge drawn first
        ax.plot(
            [x_mat],
            [mat_deps],
            marker="s",
            markersize=4.8,
            markerfacecolor="white",
            markeredgecolor=bd.NEAR_BLACK,
            markeredgewidth=0.8,
            linestyle="none",
            zorder=7,
        )
        # size (spline) - hollow triangle (3.4 pt) with NEAR_BLACK edge drawn on top
        ax.plot(
            [x_mat],
            [mat_size],
            marker="^",
            markersize=3.4,
            markerfacecolor="white",
            markeredgecolor=bd.NEAR_BLACK,
            markeredgewidth=0.8,
            linestyle="none",
            zorder=8,
        )

    ax.set_xlim(13, 112)
    ax.set_xticks(PREFIXES)
    ax.set_xticklabels([str(p) for p in PREFIXES], fontsize=FS_TICK)
    ax.set_ylim(Y_MIN, Y_MAX)
    ax.yaxis.set_major_locator(MultipleLocator(0.05))
    ax.tick_params(axis="both", labelsize=FS_TICK, pad=1.5)
    ax.yaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=1)
    bd.bare(ax)
    for spine in ax.spines.values():
        spine.set_linewidth(0.65)

ax_a.set_ylabel("ROC-AUC", fontsize=FS_AXIS, labelpad=1.0)
ax_b.tick_params(axis="y", labelleft=False)
ax_b.spines["left"].set_visible(False)

# Shared x-label for panels (a) and (b)
t_prefix = page_text(
    (AX_A_LEFT + AX_B_LEFT + AX_WIDTH) / 2,
    25.0,
    "Observed prefix (%)",
    fontsize=FS_AXIS,
    ha="center",
    va="center",
)

# Legend under panels (a) and (b)
legend_handles_row1 = [
    Line2D(
        [],
        [],
        marker="^",
        linestyle="none",
        markersize=3.4,
        markerfacecolor="#B0B0B0",
        markeredgecolor="white",
        markeredgewidth=0.4,
        label="size (flat)",
    ),
    Line2D(
        [],
        [],
        marker="s",
        linestyle="none",
        markersize=4.8,
        markerfacecolor="#4E8C74",
        markeredgecolor="white",
        markeredgewidth=0.4,
        label="auditable (size+deps)",
    ),
]
legend_handles_row2 = [
    Line2D(
        [],
        [],
        marker="^",
        linestyle="none",
        markersize=3.4,
        markerfacecolor="white",
        markeredgecolor=bd.NEAR_BLACK,
        markeredgewidth=0.8,
        label="size (spline)",
    ),
    Line2D(
        [],
        [],
        marker="s",
        linestyle="none",
        markersize=4.8,
        markerfacecolor="white",
        markeredgecolor=bd.NEAR_BLACK,
        markeredgewidth=0.8,
        label="size-spline + linear-deps",
    ),
]

leg1 = fig.legend(
    handles=legend_handles_row1,
    loc="center left",
    bbox_to_anchor=(AX_A_LEFT / COLUMN_PT, 14.5 / PAGE_HEIGHT_PT),
    ncol=2,
    frameon=False,
    fontsize=FS_SMALL,
    handlelength=0.9,
    handletextpad=0.35,
    columnspacing=0.9,
    borderpad=0,
    borderaxespad=0,
)
leg2 = fig.legend(
    handles=legend_handles_row2,
    loc="center left",
    bbox_to_anchor=(AX_A_LEFT / COLUMN_PT, 6.0 / PAGE_HEIGHT_PT),
    ncol=2,
    frameon=False,
    fontsize=FS_SMALL,
    handlelength=0.9,
    handletextpad=0.35,
    columnspacing=0.9,
    borderpad=0,
    borderaxespad=0,
)

# --- 4. Draw Panel (c): Forest Plot ---

t_c_title = page_text(
    232.0,
    160.0,
    "(c) Increments and contrasts",
    fontsize=FS_TITLE,
    fontweight="bold",
    color=bd.NEAR_BLACK,
    va="center",
)
panel_text[ax_c].append(t_c_title)

t_c_sub = page_text(
    232.0,
    150.0,
    "D = matched minus flexible size; marginal 95% CI",
    fontsize=FS_SMALL,
    color=bd.NEAR_BLACK,
    va="center",
)
panel_text[ax_c].append(t_c_sub)

forest_rows = []
# Top row: SWE-Gym 25% linear increment
forest_rows.append((
    "linear_swe25",
    "linear",
    "L, SWE-Gym 25%: auditable - size",
    lin_diff,
    lin_low,
    lin_high,
    False,
    False,
))
# SWE-Gym prefix rows
for p in PREFIXES:
    is_prim = (roles[("swegym", p)] == "primary")
    is_rep = (roles[("swegym", p)] == "reproduction control")
    if is_prim:
        lbl = f"{p}% (primary)"
    elif is_rep:
        lbl = f"{p}% (reproduction control)"
    else:
        lbl = f"{p}%"
    forest_rows.append((
        f"swe_{p}",
        "SWE",
        lbl,
        d_stats[("swegym", p)]["D"],
        d_stats[("swegym", p)]["interval"][0],
        d_stats[("swegym", p)]["interval"][1],
        is_prim,
        is_rep,
    ))
# tau-bench prefix rows
for p in PREFIXES:
    is_prim = (roles[("tau", p)] == "primary")
    is_rep = (roles[("tau", p)] == "reproduction control")
    if is_prim:
        lbl = f"{p}% (primary)"
    elif is_rep:
        lbl = f"{p}% (reproduction control)"
    else:
        lbl = f"{p}%"
    forest_rows.append((
        f"tau_{p}",
        "tau",
        lbl,
        d_stats[("tau", p)]["D"],
        d_stats[("tau", p)]["interval"][0],
        d_stats[("tau", p)]["interval"][1],
        is_prim,
        is_rep,
    ))
# Bottom row: secondary temporal contrast T
forest_rows.append((
    "secondary_T",
    "sec",
    "T, secondary (A7): D(25%) - D(100%)",
    temporal["point"],
    temporal["interval"][0],
    temporal["interval"][1],
    False,
    False,
))

y_positions = []
y_current = 0.0
prev_block = None
block_ys: dict[str, list[float]] = {}
divider_ys: list[float] = []

for row_id, block, label, pt, lo, hi, is_prim, is_rep in reversed(forest_rows):
    if prev_block is not None and block != prev_block:
        divider_ys.append(y_current + 0.35)
        y_current += 0.8
    y_positions.append(y_current)
    block_ys.setdefault(block, []).append(y_current)
    prev_block = block
    y_current += 1.0

y_positions = list(reversed(y_positions))

X_MIN_C = -0.055
X_MAX_C = 0.165
ax_c.set_xlim(X_MIN_C, X_MAX_C)
ax_c.set_ylim(min(y_positions) - 0.6, max(y_positions) + 0.6)

ax_c.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)

y_labels = []
for (row_id, block, label, pt, lo, hi, is_prim, is_rep), y in zip(forest_rows, y_positions):
    y_labels.append(label)

    bar_lo, bar_hi = lo, hi

    ax_c.plot(
        [bar_lo, bar_hi],
        [y, y],
        color=bd.MINT_EDGE,
        linewidth=1.25,
        solid_capstyle="round",
        zorder=3,
    )

    if is_rep:
        ax_c.plot(
            [pt],
            [y],
            marker="o",
            markersize=4.0,
            markerfacecolor="white",
            markeredgecolor=bd.NEAR_BLACK,
            markeredgewidth=0.75,
            zorder=4,
        )
    elif is_prim:
        ax_c.plot(
            [pt],
            [y],
            marker="o",
            markersize=4.0,
            markerfacecolor=bd.MINT,
            markeredgecolor=bd.NEAR_BLACK,
            markeredgewidth=1.6,
            zorder=5,
        )
    else:
        ax_c.plot(
            [pt],
            [y],
            marker="o",
            markersize=4.0,
            markerfacecolor=bd.MINT,
            markeredgecolor=bd.NEAR_BLACK,
            markeredgewidth=0.75,
            zorder=4,
        )

ax_c.set_yticks(y_positions)
ax_c.set_yticklabels(y_labels, fontsize=FS_SMALL)
ax_c.set_xticks([-0.05, 0.0, 0.05, 0.10, 0.15])
ax_c.set_xticklabels(["\u22120.05", "0", "0.05", "0.10", "0.15"], fontsize=FS_TICK)
ax_c.tick_params(axis="both", labelsize=FS_SMALL, pad=2.5)
ax_c.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_c)
ax_c.spines["left"].set_visible(False)
ax_c.spines["bottom"].set_linewidth(0.65)

for div_y in divider_ys:
    ax_c.plot(
        [(240.0 - AX_C_LEFT) / AX_C_WIDTH, 1.0],
        [div_y, div_y],
        transform=ax_c.get_yaxis_transform(),
        color=bd.GRID,
        linewidth=0.6,
        clip_on=False,
        zorder=1,
    )

for bname, ys in block_ys.items():
    if bname in ("SWE", "tau"):
        display_name = "SWE-Gym" if bname == "SWE" else "tau-bench"
        transform = ax_c.get_yaxis_transform()
        x_block = (236.0 - AX_C_LEFT) / AX_C_WIDTH
        t_block = ax_c.text(
            x_block,
            sum(ys) / len(ys),
            display_name,
            transform=transform,
            fontsize=FS_SMALL,
            fontweight="bold",
            color=bd.NEAR_BLACK,
            rotation=90,
            ha="center",
            va="center",
            clip_on=False,
        )
        panel_text[ax_c].append(t_block)

t_c_xlabel = page_text(
    350.0,
    25.0,
    "ROC-AUC difference (a - b)",
    fontsize=FS_AXIS,
    ha="center",
    va="center",
)
panel_text[ax_c].append(t_c_xlabel)
panel_text[ax_c].extend(ax_c.get_yticklabels())

# --- 5. Geometry, Font Size, and Clearance Checks ---

fig.canvas.draw()
renderer = fig.canvas.get_renderer()


def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(
        matplotlib.transforms.Affine2D().scale(72.0 / fig.dpi)
    )


panel_bounds = [
    (ax_a, (24.0, 126.0)),
    (ax_b, (127.0, 228.0)),
    (ax_c, (230.0, 396.0)),
]
for ax, bounds in panel_bounds:
    for text in panel_text[ax]:
        bbox = point_bbox(text)
        if bbox.x0 < bounds[0] - 1.0 or bbox.x1 > bounds[1] + 1.0:
            raise SystemExit(
                f"{text.get_text()!r} escapes panel bounds {bounds}: {bbox.x0:.2f} to {bbox.x1:.2f} pt"
            )

all_texts = [
    text for text in fig.findobj(Text) if text.get_visible() and text.get_text().strip()
]
for text in all_texts:
    bbox = point_bbox(text)
    if (
        bbox.x0 < -1.0
        or bbox.y0 < -1.0
        or bbox.x1 > COLUMN_PT + 1.0
        or bbox.y1 > PAGE_HEIGHT_PT + 1.0
    ):
        raise SystemExit(f"Text escapes page: {text.get_text()!r} at bbox {bbox}")

smallest = min(text.get_fontsize() for text in all_texts)
if smallest < MIN_PRINTED_PT:
    raise SystemExit(f"Font size {smallest} pt falls below minimum floor {MIN_PRINTED_PT} pt")

for (ax1, _), (ax2, _) in zip(panel_bounds, panel_bounds[1:]):
    right = max(point_bbox(t).x1 for t in panel_text[ax1])
    left = min(point_bbox(t).x0 for t in panel_text[ax2])
    clearance = left - right
    print(f"  Panel clearance: {clearance:.2f} pt")
    if clearance < 2.0:
        raise SystemExit(f"Panel clearance too tight: {clearance:.2f} pt")

# --- 6. Save outputs ---

pdf_out = os.path.join(HERE, "live_size_control.pdf")
fig.savefig(pdf_out)
png_out = os.path.join(HERE, "live_size_control.png")
fig.savefig(png_out)

print(f"Wrote {pdf_out}: {COLUMN_PT:.1f} x {PAGE_HEIGHT_PT:.1f} pt; smallest type {smallest:.2f} pt")
print(f"Wrote {png_out}")


==> figure/make_localization_contrasts.py <==
"""Generate figure/localization_contrasts.pdf: POST localization contrasts and intervals.

Two forest panels side by side in Figure 4(c)'s form:
(a) The 28 pairwise Top-1 differences of the eight-judge band, ordered as the registry orders them
    (grouped by the first judge), on an x-axis from -0.10 to 0.25.
(b) The ten remaining localization rows under three block headers naming the metric:
    gpt-5.5 against the five no-LLM entrants (Top-1),
    exec-rank against position on Top-1, Top-3 and MRR,
    and position against Mistral-Small and Nova-Micro (Top-1),
    on an x-axis to 0.5.

Every number is read from figure/board.txt (via board_data.py) and
figure/statistical_tests_results.json. Every endpoint is cross-checked before plotting.

Run:
  python figure/make_localization_contrasts.py
"""
import json
import os
import sys

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.text import Text

HERE = os.path.dirname(os.path.abspath(__file__))
if HERE not in sys.path:
    sys.path.insert(0, HERE)

import board_data as bd

bd.style(matplotlib)

COLUMN_PT = 396.0        # the paper's text column width
PAGE_HEIGHT_PT = 252.0   # 7.3 pt pitch across 28 rows, inside the 0.45 textheight budget
MIN_PRINTED_PT = 6.0     # legibility floor

# Type scale from make_detection.py contract
FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1
FS_HEADER = 6.1

# Load statistical tests results
STATS_PATH = os.path.join(HERE, "statistical_tests_results.json")
if not os.path.exists(STATS_PATH):
    raise SystemExit("Missing record file: %r" % STATS_PATH)

with open(STATS_PATH, encoding="utf-8") as fh:
    STATS = json.load(fh)

CLAIMS = {c["id"]: c for c in STATS.get("claims", [])}
FAMILIES = {f["id"]: f for f in STATS.get("comparison_families", [])}

# Shipped board values
ROWS = bd.localization()

_FAM_BAND = "localization_band_top1"
_FAM_NO_LLM = "localization_gpt55_no_llm_top1"
_FAM_EXEC = "localization_exec_position"
_FAM_SMALL = "localization_small_position_top1"
REQUIRED_FAMILIES = [_FAM_BAND, _FAM_NO_LLM, _FAM_EXEC, _FAM_SMALL]

for fid in REQUIRED_FAMILIES:
    if fid not in FAMILIES:
        raise SystemExit("statistical_tests_results.json missing family %r" % fid)

TOLERANCE = 0.0006
METRIC_COLUMN = {"top1": 0, "top3": 1, "mrr": 2}


def board_row(claim_name):
    """Resolve a claim's entrant name to its row in board.txt."""
    if claim_name in ROWS:
        return claim_name
    model, _, protocol = claim_name.partition(":")
    protocol = protocol.replace("_", "-") if protocol else "all-at-once"
    row = "llm-judge %s (%s)" % (protocol, model)
    if row not in ROWS:
        raise SystemExit("claim names an entrant board.txt does not have: %r -> %r"
                         % (claim_name, row))
    return row


def cross_check():
    """Assert every estimate.a and estimate.b equals the shipped board cell."""
    checked = 0
    for fid in REQUIRED_FAMILIES:
        fam = FAMILIES[fid]
        for cid in fam["claim_ids"]:
            if cid not in CLAIMS:
                raise SystemExit("family %r lists missing claim %r" % (fid, cid))
            claim = CLAIMS[cid]
            metric = claim.get("metric")
            if metric not in METRIC_COLUMN:
                raise SystemExit("claim %r has unknown metric %r" % (cid, metric))
            col = METRIC_COLUMN[metric]
            est = claim.get("estimate")
            if not est:
                raise SystemExit("claim %r has no estimate block" % cid)
            for side in ("a", "b"):
                side_name = est.get(side + "_name")
                val = est.get(side)
                if side_name is None or val is None:
                    raise SystemExit("claim %r missing %s_name or %s" % (cid, side, side))
                brow = board_row(side_name)
                board_val = ROWS[brow][col]
                if abs(board_val - val) > TOLERANCE:
                    raise SystemExit("board/JSON mismatch for %s (%s, %s): %.6f vs %.6f"
                                     % (cid, side_name, metric, board_val, val))
                checked += 1
    return checked


CHECKED = cross_check()
if CHECKED != 76:
    raise SystemExit("Expected 76 cross-checked endpoints, got %d" % CHECKED)

# --- Collect Claims for Panel (a) ---
band_fam = FAMILIES[_FAM_BAND]
claims_a = [CLAIMS[cid] for cid in band_fam["claim_ids"]]
if len(claims_a) != 28:
    raise SystemExit("Expected 28 claims in band family, got %d" % len(claims_a))

labels_a = [
    "%s - %s" % (c["estimate"]["a_name"], c["estimate"]["b_name"])
    for c in claims_a
]

# --- Collect Claims for Panel (b) ---
# Row labels shortened to second entrant under each block header to free width for axis
blocks_b = [
    {
        "header": "gpt-5.5 vs no-LLM entrants (Top-1)",
        "family": _FAM_NO_LLM,
        "claims": [CLAIMS[cid] for cid in FAMILIES[_FAM_NO_LLM]["claim_ids"]],
        "format_label": lambda c: c["estimate"]["b_name"],
    },
    {
        "header": "exec-rank (sup.) vs position",
        "family": _FAM_EXEC,
        "claims": [CLAIMS[cid] for cid in FAMILIES[_FAM_EXEC]["claim_ids"]],
        "format_label": lambda c: "MRR" if c["metric"] == "mrr" else ("Top-1" if c["metric"] == "top1" else "Top-3"),
    },
    {
        "header": "position vs small models (Top-1)",
        "family": _FAM_SMALL,
        "claims": [CLAIMS[cid] for cid in FAMILIES[_FAM_SMALL]["claim_ids"]],
        "format_label": lambda c: c["estimate"]["b_name"],
    },
]

total_b_claims = sum(len(b["claims"]) for b in blocks_b)
if total_b_claims != 10:
    raise SystemExit("Expected 10 claims in panel (b), got %d" % total_b_claims)

# Layout parameters
AXIS_BOTTOM_PT = 26.0
AXIS_HEIGHT_PT = 205.0

# Panel horizontal coordinates
# Panel (a): labels from 6 to 90 pt, axis 92 to 172 pt
# Panel (b): labels from 182 to 247 pt, axis 250 to 386 pt
COL_A_LEFT = 96.0
COL_A_WIDTH = 76.0
COL_B_LEFT = 250.0
COL_B_WIDTH = 136.0

fig = plt.figure(figsize=(COLUMN_PT / 72.0, PAGE_HEIGHT_PT / 72.0), dpi=200)

ax_a = fig.add_axes([COL_A_LEFT / COLUMN_PT, AXIS_BOTTOM_PT / PAGE_HEIGHT_PT,
                     COL_A_WIDTH / COLUMN_PT, AXIS_HEIGHT_PT / PAGE_HEIGHT_PT])

ax_b = fig.add_axes([COL_B_LEFT / COLUMN_PT, AXIS_BOTTOM_PT / PAGE_HEIGHT_PT,
                     COL_B_WIDTH / COLUMN_PT, AXIS_HEIGHT_PT / PAGE_HEIGHT_PT])

# --- Plot Panel (a): 28 pairwise differences ---
y_a = [27 - i for i in range(len(claims_a))]

# Dynamically derive block dividers from changes in claim["estimate"]["a_name"]
cutoffs = []
for i in range(len(claims_a) - 1):
    if claims_a[i]["estimate"]["a_name"] != claims_a[i + 1]["estimate"]["a_name"]:
        cutoffs.append(27 - i - 0.5)

for cut in cutoffs:
    ax_a.axhline(cut, color=bd.GRID, linewidth=0.6, zorder=1)

for y, c in zip(y_a, claims_a):
    est = c["estimate"]["difference_a_minus_b"]
    low = c["interval"]["low"]
    high = c["interval"]["high"]
    ax_a.plot([low, high], [y, y], color=bd.MINT_EDGE, linewidth=1.25,
              solid_capstyle="round", zorder=3)
    ax_a.plot([est], [y], marker="o", markersize=4.0,
              markerfacecolor=bd.MINT, markeredgecolor=bd.NEAR_BLACK,
              markeredgewidth=0.75, zorder=4)

ax_a.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)
ax_a.set_xlim(-0.10, 0.25)
ax_a.set_xticks([-0.1, 0.0, 0.1, 0.2])
ax_a.set_xticklabels(["-0.1", "0", "0.1", "0.2"], fontsize=FS_TICK)
ax_a.set_yticks(y_a)
ax_a.set_yticklabels(labels_a, fontsize=FS_SMALL)
ax_a.set_ylim(-0.6, 27.6)
ax_a.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_a)
ax_a.spines["left"].set_visible(False)
ax_a.spines["bottom"].set_linewidth(0.65)
ax_a.tick_params(axis="both", labelsize=FS_TICK, pad=2.5)

# Panel (a) Headings: aligned with panel start (x = 6.0 pt)
fig.text(6.0 / COLUMN_PT, (AXIS_BOTTOM_PT + AXIS_HEIGHT_PT + 12.0) / PAGE_HEIGHT_PT,
         "(a) Eight-judge band (Top-1)", fontsize=FS_TITLE, fontweight="bold",
         va="center", ha="left")
fig.text(6.0 / COLUMN_PT, (AXIS_BOTTOM_PT + AXIS_HEIGHT_PT + 4.5) / PAGE_HEIGHT_PT,
         "28 pairwise contrasts; marginal 95% CI", fontsize=FS_SMALL,
         color=bd.NEAR_BLACK, va="center", ha="left")
ax_a.set_xlabel("Top-1 difference (a - b)", fontsize=FS_AXIS, labelpad=3)

# --- Plot Panel (b): 10 rows under 3 block headers ---
b_y_map = [
    # Block 1
    (26.2, "gpt-5.5 vs no-LLM entrants (Top-1)", None),
    (24.5, None, 0),
    (22.5, None, 1),
    (20.5, None, 2),
    (18.5, None, 3),
    (16.5, None, 4),
    # Block 2
    (14.0, "exec-rank (sup.) vs position", None),
    (12.2, None, 5),
    (10.2, None, 6),
    (8.2, None, 7),
    # Block 3
    (5.8, "position vs small models (Top-1)", None),
    (4.0, None, 8),
    (2.0, None, 9),
]

b_dividers = [15.2, 6.9]
for y_div in b_dividers:
    ax_b.axhline(y_div, color=bd.GRID, linewidth=0.6, zorder=1)

all_claims_b = (blocks_b[0]["claims"] +
                blocks_b[1]["claims"] +
                blocks_b[2]["claims"])
all_labels_b = (
    [blocks_b[0]["format_label"](c) for c in blocks_b[0]["claims"]] +
    [blocks_b[1]["format_label"](c) for c in blocks_b[1]["claims"]] +
    [blocks_b[2]["format_label"](c) for c in blocks_b[2]["claims"]]
)

y_ticks_b = []
y_ticklabels_b = []

label_gutter_x_frac = (182.0 - COL_B_LEFT) / COL_B_WIDTH

for y_pos, header_text, claim_idx in b_y_map:
    if header_text is not None:
        ax_b.text(label_gutter_x_frac, y_pos, header_text,
                  transform=ax_b.get_yaxis_transform(),
                  fontsize=FS_HEADER, fontweight="bold", color=bd.NEAR_BLACK,
                  ha="left", va="center",
                  bbox=dict(facecolor="white", edgecolor="none", pad=1.5),
                  zorder=5)
    if claim_idx is not None:
        c = all_claims_b[claim_idx]
        est = c["estimate"]["difference_a_minus_b"]
        low = c["interval"]["low"]
        high = c["interval"]["high"]
        ax_b.plot([low, high], [y_pos, y_pos], color=bd.MINT_EDGE, linewidth=1.25,
                  solid_capstyle="round", zorder=3)
        ax_b.plot([est], [y_pos], marker="o", markersize=4.0,
                  markerfacecolor=bd.MINT, markeredgecolor=bd.NEAR_BLACK,
                  markeredgewidth=0.75, zorder=4)
        y_ticks_b.append(y_pos)
        y_ticklabels_b.append(all_labels_b[claim_idx])

ax_b.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)
ax_b.set_xlim(-0.10, 0.52)
ax_b.set_xticks([0.0, 0.2, 0.4])
ax_b.set_xticklabels(["0", "0.2", "0.4"], fontsize=FS_TICK)
ax_b.set_xticks([-0.1, 0.1, 0.3, 0.5], minor=True)
ax_b.set_yticks(y_ticks_b)
ax_b.set_yticklabels(y_ticklabels_b, fontsize=FS_SMALL)
ax_b.set_ylim(-0.6, 27.6)
ax_b.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_b)
ax_b.spines["left"].set_visible(False)
ax_b.spines["bottom"].set_linewidth(0.65)
ax_b.tick_params(axis="both", labelsize=FS_TICK, pad=2.5)

# Panel (b) Headings: aligned with panel start (x = 182.0 pt)
fig.text(182.0 / COLUMN_PT, (AXIS_BOTTOM_PT + AXIS_HEIGHT_PT + 12.0) / PAGE_HEIGHT_PT,
         "(b) Baselines and controls", fontsize=FS_TITLE, fontweight="bold",
         va="center", ha="left")
fig.text(182.0 / COLUMN_PT, (AXIS_BOTTOM_PT + AXIS_HEIGHT_PT + 4.5) / PAGE_HEIGHT_PT,
         "10 contrasts; marginal 95% CI", fontsize=FS_SMALL,
         color=bd.NEAR_BLACK, va="center", ha="left")
ax_b.set_xlabel("Difference (a - b)", fontsize=FS_AXIS, labelpad=3)

# Verification of bounding boxes and minimum font size
fig.canvas.draw()
renderer = fig.canvas.get_renderer()


def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(
        matplotlib.transforms.Affine2D().scale(72.0 / fig.dpi)
    )


texts = [t for t in fig.findobj(Text) if t.get_visible() and t.get_text().strip()]
for t in texts:
    bb = point_bbox(t)
    if bb.x0 < -1.0 or bb.x1 > COLUMN_PT + 1.0 or bb.y0 < -1.0 or bb.y1 > PAGE_HEIGHT_PT + 1.0:
        raise SystemExit("Text escapes figure page: %r (bbox: %.1f, %.1f to %.1f, %.1f)"
                         % (t.get_text(), bb.x0, bb.y0, bb.x1, bb.y1))

smallest = min(t.get_fontsize() for t in texts)
if smallest < MIN_PRINTED_PT:
    raise SystemExit("Font size %.2f pt is below minimum %.2f pt" % (smallest, MIN_PRINTED_PT))

max_a_right = COL_A_LEFT + COL_A_WIDTH
min_b_left = min(point_bbox(t).x0 for t in ax_b.get_yticklabels())
for t in fig.findobj(Text):
    if t.get_text() in [b["header"] for b in blocks_b]:
        min_b_left = min(min_b_left, point_bbox(t).x0)

clearance = min_b_left - max_a_right
if clearance < 5.0:
    raise SystemExit("Panel clearance too narrow: %.2f pt" % clearance)

print("Panel clearance: %.2f pt" % clearance)
print("Smallest type size: %.2f pt" % smallest)

# Save outputs
out_pdf = os.path.join(HERE, "localization_contrasts.pdf")
out_png = os.path.join(HERE, "localization_contrasts.png")

fig.savefig(out_pdf)
fig.savefig(out_png)

print("wrote %s (%.1f x %.1f pt)" % (out_pdf, COLUMN_PT, PAGE_HEIGHT_PT))
print("wrote %s" % out_png)
print("Cross-checked %d localization endpoints against board.txt (0 mismatches)" % CHECKED)


==> figure/make_localization_panel.py <==
"""Generate figure/localization_panel.pdf: POST localization scores and protocol differences.

Panel (a) ranks every entrant by Top-1 and draws each row as a pair of nested bars: an outer bar to
Top-3, an inner bar to Top-1, both in the same green one step apart. A ranked magnitude against a
meaningful zero is what bars are for, and the nesting lets the ragged Top-3 envelope reorder the top
of the board in plain sight. Every entrant uses the same bar styling.

Panel (b) draws one point per registered model-protocol contrast, on panel (a)'s rows, in two
columns for the two alternative protocols. It plots a difference rather than a level, because a
within-model difference is what the registered contrasts test; between-model variance from 0.127 to
0.452 would otherwise swamp the effect. Signs follow the appendix table: all-at-once minus the
alternative, so positive means asking all at once scored higher. All twenty points use the same
marker, size and colour. No confidence intervals are drawn.

Panel (a) reads figure/board.txt. Panel (b) subtracts the unrounded source estimates in
figure/statistical_tests_results.json. The source estimates are cross-checked against the displayed
board cells before anything is drawn. Run:
  python figure/make_localization_panel.py
"""
import json
import os
import re
import tempfile

import fitz
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))
ROWS = bd.localization()
MARK_DIR = os.path.join(HERE, "vendor_marks")

MODEL_VENDOR = {
    "claude-opus-4.8": "Anthropic",
    "deepseek-r1": "DeepSeek",
    "gemini": "Google",
    "gemma-3-12b": "Google",
    "gpt-5.4": "OpenAI",
    "gpt-5.5": "OpenAI",
    "gpt-oss-20b": "OpenAI",
    "llama-3.3-70b": "Meta",
    "mistral-small": "Mistral AI",
    "nova-micro": "Amazon",
    "qwen3-32b": "Alibaba",
}
VENDOR_MARK = {
    "Anthropic": "anthropic.pdf",
    "DeepSeek": "deepseek.pdf",
    "Google": "google.pdf",
    "OpenAI": "openai.pdf",
    "Meta": "meta.pdf",
    "Mistral AI": "mistral.pdf",
    "Amazon": "amazon.pdf",
    "Alibaba": "alibaba.pdf",
}
MARK_HEIGHT_PT = 6.2
MARK_TEXT_GAP_PT = 2.2
MARK_LABEL_PAD_PT = 26.0
SAVE_PAD_IN = 0.02

# A tint of bd.MINT for the Top-3 envelope. Not a new hue: the same green, lightened, so the inner
# Top-1 bar reads as sitting inside its own row rather than beside a second series.
TOP3_TINT = "#BEDECD"
# bd.MINT is grayscale 212 against the envelope's 210, so a Top-1 bar drawn in it showed only
# its outline. This is the same green one step darker, giving the nest three even tones:
# envelope 210, Top-1 outside 186, coral 164.
TOP1_OUT = "#99CCB7"
# The Top-3 fill is a supplementary 1.45:1 against white, so the value is defined by an end cap
# dark enough to read on its own: 4.45:1.
TOP3_CAP = "#5C7F6E"
NOTE_GREY = "#777777"

TICK_PT = 6.2
LABEL_PT = 6.6
NOTE_PT = 6.1
TITLE_PT = 7.4

with open(os.path.join(HERE, "statistical_tests_results.json"), encoding="utf-8") as fh:
    STATS = json.load(fh)
CLAIMS = {c["id"]: c for c in STATS["claims"]}

_FAMILY_BAND = "localization_band_top1"
_FAMILY_PRIOR = "localization_small_position_top1"
_FAMILY_PROTOCOL = "localization_protocol_top1"
_LOCALIZATION_FAMILIES = (_FAMILY_BAND, _FAMILY_PRIOR, _FAMILY_PROTOCOL,
                          "localization_exec_position", "localization_gpt55_no_llm_top1")
# This tolerance checks individual three-decimal board cells, never the plotted differences.
TOLERANCE = 0.0006
METRIC_COLUMN = {"top1": 0, "top3": 1, "mrr": 2}


def family(name):
    return [c for c in CLAIMS.values() if c["family"] == name]


def board_row(claim_name):
    """Resolve a claim's estimate name to its board row: a bare judge is its all-at-once row."""
    if claim_name in ROWS:
        return claim_name
    model, _, protocol = claim_name.partition(":")
    protocol = protocol.replace("_", "-") if protocol else "all-at-once"
    row = "llm-judge %s (%s)" % (protocol, model)
    if row not in ROWS:
        raise SystemExit("claim names a row board.txt does not have: %r -> %r" % (claim_name, row))
    return row


def cross_check():
    """Every localization value the JSON also carries must match the board. Fail loudly if not."""
    checked = 0
    for claim in CLAIMS.values():
        if claim["family"] not in _LOCALIZATION_FAMILIES:
            continue
        column = METRIC_COLUMN.get(claim["metric"])
        if column is None:
            raise SystemExit("localization claim %r has an unknown metric %r"
                             % (claim["id"], claim["metric"]))
        estimate = claim["estimate"]
        for side in ("a", "b"):
            value = ROWS[board_row(estimate[side + "_name"])][column]
            if abs(value - estimate[side]) > TOLERANCE:
                raise SystemExit("board.txt and statistical_tests_results.json disagree for "
                                 "%s (%s, %s): %.6f vs %.6f"
                                 % (claim["id"], estimate[side + "_name"], claim["metric"],
                                    value, estimate[side]))
            checked += 1
    return checked


CHECKED = cross_check()


def judge(name):
    m = re.match(r"^llm-judge (\S+) \((.+)\)$", name)
    return m.groups() if m else (None, None)


# panel (a): every all-at-once entrant, plus the structural and trivial ones
entrants = []
for name, values in ROWS.items():
    protocol, model = judge(name)
    if protocol is None:
        entrants.append((name, name, values))
    elif protocol == "all-at-once":
        entrants.append((name, model, values))
entrants.sort(key=lambda e: e[2][0], reverse=True)

models = {model for name, model, _ in entrants if name != model}
if models != set(MODEL_VENDOR):
    raise SystemExit("vendor mapping does not match the all-at-once panel: missing=%r extra=%r" %
                     (sorted(models - set(MODEL_VENDOR)), sorted(set(MODEL_VENDOR) - models)))

SHORT = {"auditable (blast)": "auditable (blast)", "exec-rank (sup.)": "exec-rank (sup.)",
         "pygod (graph AD)": "PyGOD (graph AD)", "position": "position", "random": "random"}

# Measured layout on the 396 pt text column, in points from the lower-left corner. Explicit
# placement rather than tight_layout, because three panels of very different data width are
# exactly the case a solver gets wrong, and the column budget here has no slack.
# Later releases, measured on the NAIRR gateway under
# research/catchbench-generation-ladder-declaration-2026-09-12.md. Outside the arena: no declared
# contrast, not an entrant, not in the band. One value per completed run, so the drawing shows the
# spread between repeated runs instead of asserting a point.
LATER_ARMS = [
    ("gpt-6-astra", "OpenAI", [0.4762, 0.5000]),
    ("claude-opus-5", "Anthropic", [0.4524, 0.4524]),
]

# Two extra rows and a separating gap. The band grows with the figure so the row pitch does not
# shrink; compressing 16 rows into the old band would collide 6.2 pt labels.
FIG_W_PT, FIG_H_PT = 396.0, 210.0
ROW_Y0_PT, ROW_Y1_PT = 34.0, 178.0
COL = {"a": (86.0, 132.0), "step-by-step": (256.0, 61.0), "binary-search": (329.0, 61.0)}
fig = plt.figure(figsize=(FIG_W_PT / 72.0, FIG_H_PT / 72.0), dpi=200)


def place(key, share=None):
    x0, w = COL[key]
    return fig.add_axes([x0 / FIG_W_PT, ROW_Y0_PT / FIG_H_PT, w / FIG_W_PT,
                         (ROW_Y1_PT - ROW_Y0_PT) / FIG_H_PT], sharey=share)


ax = place("a")
bx1 = place("step-by-step", share=ax)
bx2 = place("binary-search", share=ax)

# --- panel (a): Top-3 envelope with the Top-1 bar nested inside it --------------------------------
for i, (name, model, values) in enumerate(entrants):
    top1, top3 = values[0], values[1]
    if top3 < top1:
        raise SystemExit("%s has Top-3 %.3f below Top-1 %.3f; nested bars would lie"
                         % (name, top3, top1))
    ax.barh(i, top3, height=0.76, color=TOP3_TINT, edgecolor="none", zorder=2)
    ax.vlines(top3, i - 0.38, i + 0.38, color=TOP3_CAP, linewidth=0.65, zorder=3)
    ax.barh(i, top1, height=0.46, color=TOP1_OUT,
            edgecolor=bd.NEAR_BLACK, linewidth=0.5, zorder=4)

# The dashed rule now terminates the random row's own bar, so it needs no floating annotation.
ax.axvline(ROWS["random"][0], color=bd.NEAR_BLACK, linewidth=0.7, linestyle=(0, (3, 2)), zorder=5)


# --- later releases, below a rule, drawn as repeated measurements rather than board cells --------
_LATER_Y0 = len(entrants) + 0.35
ax.axhline(len(entrants) - 0.18, color=bd.GREY, linewidth=0.5, linestyle=(0, (2, 2)), zorder=6)
for j, (_label, _vendor, runs) in enumerate(LATER_ARMS):
    y = _LATER_Y0 + j
    if len(runs) > 1 and min(runs) != max(runs):
        ax.hlines(y, min(runs), max(runs), color=bd.NEAR_BLACK, linewidth=0.7, zorder=4)
    ax.plot(runs, [y] * len(runs), marker="o", markersize=2.4, linestyle="none",
            color=bd.NEAR_BLACK, zorder=5)
ax.text(0.825, len(entrants) - 0.02, "outside the arena", fontsize=NOTE_PT, style="italic",
        color=bd.GREY, ha="right", va="top", zorder=6)

ax.set_yticks(list(range(len(entrants))) + [_LATER_Y0 + j for j in range(len(LATER_ARMS))])
ax.set_yticklabels([SHORT.get(m, m) for _, m, _ in entrants]
                   + [label for label, _v, _r in LATER_ARMS], fontsize=TICK_PT)
ax.set_ylim(_LATER_Y0 + len(LATER_ARMS) - 0.5, -0.6)
ax.set_xlim(0.0, 0.83)
ax.set_xticks([0.0, 0.4, 0.8])
ax.set_xticklabels(["0", "0.4", "0.8"], fontsize=TICK_PT)
ax.set_title("(a) Who&When localization, 126 runs", fontsize=TITLE_PT, fontweight="bold",
             pad=11, loc="left")
ax.set_xlabel("accuracy", fontsize=LABEL_PT, labelpad=1)
ax.xaxis.grid(True, color=bd.GRID, linewidth=0.6, zorder=0)
bd.bare(ax)
ax.tick_params(axis="y", pad=MARK_LABEL_PAD_PT)

handles = [
    Patch(facecolor=TOP1_OUT, edgecolor=bd.NEAR_BLACK, linewidth=0.5, label="Top-1"),
    Patch(facecolor=TOP3_TINT, edgecolor=TOP3_CAP, linewidth=0.5, label="Top-3"),
]
# Above the rows rather than inside them: decoding the fill should not be a task performed
# in the data field.
ax.legend(handles=handles, loc="lower right", bbox_to_anchor=(1.0, 1.010), ncol=2,
          frameon=False, fontsize=NOTE_PT, handlelength=1.0, handleheight=0.8,
          handletextpad=0.35, borderaxespad=0.0, columnspacing=0.9)

# --- panel (b): one point per registered protocol contrast, on panel (a)'s rows -------------------
ALTERNATIVES = ["step-by-step", "binary-search"]
by_model = {}
for name, values in ROWS.items():
    protocol, model = judge(name)
    if protocol in ["all-at-once"] + ALTERNATIVES:
        by_model.setdefault(model, {})[protocol] = values[0]
complete = {m: v for m, v in by_model.items() if len(v) == len(ALTERNATIVES) + 1}
dropped = sorted(set(by_model) - set(complete))

protocol_claims = family(_FAMILY_PROTOCOL)
row_of = {m: i for i, (_, m, _) in enumerate(entrants)}
drawn = 0
for bxn, protocol in zip((bx1, bx2), ALTERNATIVES):
    bxn.axvline(0.0, color=bd.NEAR_BLACK, linewidth=0.7, linestyle=(0, (3, 2)), zorder=2)
    for model in complete:
        if model not in row_of:
            raise SystemExit("panel (b) has a judge panel (a) does not list: %r" % model)
        cid = "loc.protocol.%s.all.vs.%s" % (model, protocol.replace("-", "_"))
        if cid not in CLAIMS:
            raise SystemExit("no registered contrast %r for a point the panel draws" % cid)
        estimate = CLAIMS[cid]["estimate"]
        delta = estimate["a"] - estimate["b"]
        bxn.plot([delta], [row_of[model]], marker="o", markersize=3.0,
                 markerfacecolor=bd.MINT_EDGE, markeredgecolor=bd.NEAR_BLACK,
                 markeredgewidth=0.4, linestyle="none", zorder=3)
        drawn += 1
    for model in dropped:
        if model in row_of:
            bxn.text(0.0, row_of[model], "n/c", fontsize=NOTE_PT, color=NOTE_GREY,
                     ha="center", va="center", zorder=4)
if drawn != len(protocol_claims):
    raise SystemExit("drew %d points for %d registered contrasts" % (drawn, len(protocol_claims)))

for bxn, protocol in zip((bx1, bx2), ALTERNATIVES):
    bxn.set_xlim(-0.10, 0.25)
    bxn.set_xticks([-0.1, 0.0, 0.1, 0.2])
    bxn.set_xticklabels(["-0.1", "", "+0.1", "+0.2"], fontsize=TICK_PT)
    bxn.set_title(protocol, fontsize=LABEL_PT, pad=3)
    bxn.xaxis.grid(True, color=bd.GRID, linewidth=0.6, zorder=0)
    bd.bare(bxn)
    bxn.tick_params(axis="y", length=0, labelleft=False)

bx1.set_xlabel("Top-1: all-at-once - alternative", fontsize=LABEL_PT, labelpad=1)
bx1.xaxis.set_label_coords(1.30, -0.135)
bx1.text(0.0, 1.115, "(b) elicitation protocol", transform=bx1.transAxes, fontsize=TITLE_PT,
         fontweight="bold", ha="left", va="bottom")

out = os.path.join(HERE, "localization_panel.pdf")
png = os.path.join(HERE, "localization_panel.png")


def save_with_vendor_marks():
    """Save the Matplotlib field, then place the source PDFs without rasterizing vector marks."""
    with tempfile.TemporaryDirectory() as directory:
        base = os.path.join(directory, "localization_panel_base.pdf")
        fig.savefig(base)
        document = fitz.open(base)
        page = document[0]
        marks = {vendor: fitz.open(os.path.join(MARK_DIR, filename))
                 for vendor, filename in VENDOR_MARK.items()}
        try:
            # Arena validation above still checks MODEL_VENDOR alone; this map exists only so
            # the two later rows get the same vendor logo treatment as the rows above them.
            mark_vendor = dict(MODEL_VENDOR)
            mark_vendor.update({label: vendor for label, vendor, _runs in LATER_ARMS})
            labels = {model: SHORT.get(model, model) for model in mark_vendor}
            boxes = {}
            for block in page.get_text("dict")["blocks"]:
                for line in block.get("lines", []):
                    for span in line.get("spans", []):
                        text = span["text"].strip()
                        if text in labels.values() and span["bbox"][0] < page.rect.width * 0.35:
                            boxes[text] = fitz.Rect(span["bbox"])
            missing = sorted(set(labels.values()) - set(boxes))
            if missing:
                raise SystemExit("could not locate model row labels in the base PDF: %r" % missing)

            max_width = max(MARK_HEIGHT_PT * mark[0].rect.width / mark[0].rect.height
                            for mark in marks.values())
            mark_right_pt = max(box.x1 for box in boxes.values()) + MARK_TEXT_GAP_PT + max_width
            for model, label in labels.items():
                vendor = mark_vendor[model]
                mark = marks[vendor]
                aspect = mark[0].rect.width / mark[0].rect.height
                width = MARK_HEIGHT_PT * aspect
                top = (boxes[label].y0 + boxes[label].y1 - MARK_HEIGHT_PT) / 2.0
                rect = fitz.Rect(mark_right_pt - width, top,
                                 mark_right_pt, top + MARK_HEIGHT_PT)
                page.show_pdf_page(rect, mark, 0, keep_proportion=True, overlay=True)
            document.save(out, garbage=4, deflate=True)
            page.get_pixmap(dpi=200).save(png)
        finally:
            for mark in marks.values():
                mark.close()
            document.close()


save_with_vendor_marks()
print("wrote", out, "at", "%.0f x %.0f pt with %d vendor marks;"
      % (FIG_W_PT, FIG_H_PT, len(MODEL_VENDOR)),
      CHECKED, "localization values cross-checked against board.txt")
print("wrote", png)


==> figure/make_pre_precision_recall.py <==
"""Generate figure/pre_precision_recall.pdf from board data and statistical registry.

Panel (a): Square precision-recall plane for the ten scored PRE methods pooled over sources.
Panel (b): Forest plot of the seventeen recorded PRE contrasts across four groups.

Every value is read from figure/board.txt, figure/statistical_tests_results.json, and the
% machine comments in 09_appendix.tex. No numbers are hard-coded.

Run: python figure/make_pre_precision_recall.py
"""
import json
import os
import re

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text
import numpy as np

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER_ROOT = os.path.dirname(HERE)
APPENDIX = os.path.join(PAPER_ROOT, "09_appendix.tex")
BOARD_TXT = os.path.join(HERE, "board.txt")
STATS_JSON = os.path.join(HERE, "statistical_tests_results.json")

# -----------------------------------------------------------------------------
# 1. Parse comments from 09_appendix.tex (tab:pre-main block)
# -----------------------------------------------------------------------------
comments = []
if not os.path.exists(APPENDIX):
    raise SystemExit(f"Appendix file not found: {APPENDIX}")

with open(APPENDIX, encoding="utf-8") as f:
    in_block = False
    for line in f:
        if "% BEGIN GENERATED tab:pre-main" in line:
            in_block = True
            continue
        if "% END GENERATED tab:pre-main" in line:
            in_block = False
            break
        if in_block and line.strip().startswith("% PRE quantity "):
            raw_json = line.strip()[len("% PRE quantity "):]
            payload = json.loads(raw_json)
            if payload.get("source") == "overall":
                comments.append(payload)

if len(comments) != 33:
    raise SystemExit(f"Expected 33 PRE quantity comments in tab:pre-main, found {len(comments)}")

data_a = {}
for c in comments:
    m = c.get("method")
    metric = c.get("metric")
    if not m or not metric:
        raise SystemExit(f"Comment missing method or metric: {c}")
    if m not in data_a:
        data_a[m] = {}
    data_a[m][metric] = c

expected_methods = {
    "flag_all", "flag_none", "flag_risky_perms", "owasp_excess_permissions",
    "owasp_excess_functionality", "owasp_privilege_escalation",
    "unrequested_high_impact", "sensitive_access", "owasp_asi_combined",
    "oracle_privilege_diff", "llm_judge_needed(llama-3.3-70b)"
}
if set(data_a.keys()) != expected_methods:
    raise SystemExit(f"Method set mismatch in appendix comments: {set(data_a.keys()) ^ expected_methods}")

oracle_prec = data_a["oracle_privilege_diff"]["precision"]
if oracle_prec.get("interval") is not None or oracle_prec.get("exemption") != "construction identity":
    raise SystemExit("Oracle precision interval is not exempt construction identity")

# -----------------------------------------------------------------------------
# 2. Parse board.txt section [PRE] pre_over_privilege :: multi
# -----------------------------------------------------------------------------
board_pre = {}
if not os.path.exists(BOARD_TXT):
    raise SystemExit(f"board.txt not found: {BOARD_TXT}")

with open(BOARD_TXT, encoding="utf-8") as f:
    in_sec = False
    for line in f:
        stripped = line.strip()
        if stripped == "[PRE] pre_over_privilege :: multi":
            in_sec = True
            continue
        if in_sec:
            if stripped.startswith("["):
                break
            if not stripped or stripped.startswith("method"):
                continue
            parts = stripped.split()
            board_pre[parts[0]] = {
                "precision": float(parts[1]),
                "recall": float(parts[2]),
                "f1": float(parts[3]),
                "coverage": float(parts[4]),
            }

if len(board_pre) != 11:
    raise SystemExit(f"Expected 11 methods in board.txt [PRE] section, found {len(board_pre)}")

# Assert coverage 0.996 for judge
judge_key = "llm_judge_needed(llama-3.3-70b)"
if abs(board_pre[judge_key]["coverage"] - 0.996) > 1e-6:
    raise SystemExit(f"Judge coverage expected 0.996, found {board_pre[judge_key]['coverage']}")

# Assert every point equal to board at 3 decimals
for m, metrics in data_a.items():
    if m not in board_pre:
        raise SystemExit(f"Method {m} from comments missing in board.txt")
    for metric_name in ["precision", "recall", "f1"]:
        pt = metrics[metric_name]["point"]
        b_val = board_pre[m][metric_name]
        if round(pt, 3) != b_val and abs(pt - b_val) >= 0.001:
            raise SystemExit(f"Point mismatch for {m} {metric_name}: comment={pt} vs board={b_val}")

# Parse configuration counts for LLM judge and flag_all from parsed record
judge_key = "llm_judge_needed(llama-3.3-70b)"
if judge_key not in data_a or "precision" not in data_a[judge_key] or "support" not in data_a[judge_key]["precision"] or "configurations" not in data_a[judge_key]["precision"]["support"]:
    raise SystemExit("Missing configuration count for LLM judge")
if "flag_all" not in data_a or "precision" not in data_a["flag_all"] or "support" not in data_a["flag_all"]["precision"] or "configurations" not in data_a["flag_all"]["precision"]["support"]:
    raise SystemExit("Missing configuration count for flag_all")
n_judge = data_a[judge_key]["precision"]["support"]["configurations"]
n_all = data_a["flag_all"]["precision"]["support"]["configurations"]

# -----------------------------------------------------------------------------
# 3. Parse statistical_tests_results.json
# -----------------------------------------------------------------------------
if not os.path.exists(STATS_JSON):
    raise SystemExit(f"statistical_tests_results.json not found: {STATS_JSON}")

with open(STATS_JSON, encoding="utf-8") as f:
    stats = json.load(f)

# Base rate check (record against record)
reported_pre = stats.get("reported_quantities", {}).get("pre", {}).get("flag_all_identity", {}).get("cells", [])
overall_cell = [cell for cell in reported_pre if cell.get("source") == "overall"]
if not overall_cell:
    raise SystemExit("Missing overall cell in reported_quantities.pre.flag_all_identity")
base_rate = overall_cell[0]["capability_base_rate"]

claims = {c["id"]: c for c in stats.get("claims", [])}
ref_claim_id = "pre.precision.owasp_privilege_escalation.vs.base_rate"
if ref_claim_id not in claims:
    raise SystemExit(f"Reference claim {ref_claim_id} missing")
if abs(base_rate - claims[ref_claim_id]["estimate"]["b"]) > 1e-9:
    raise SystemExit(f"Base rate mismatch with claim {ref_claim_id}")

families = {fam["id"]: fam for fam in stats.get("comparison_families", [])}
target_fams = [
    "pre_source_best_flag_all_f1",
    "pre_rules_flag_all_f1",
    "pre_combined_judge_f1",
    "pre_narrow_precision"
]

family_claims_map = {}
for fid in target_fams:
    if fid not in families:
        raise SystemExit(f"Missing comparison family: {fid}")
    fam = families[fid]
    c_list = []
    for cid in fam["claim_ids"]:
        if cid not in claims:
            raise SystemExit(f"Claim {cid} missing from statistical registry")
        c_list.append(claims[cid])
    if len(c_list) != fam["size"]:
        raise SystemExit(f"Family {fid} size mismatch: {len(c_list)} vs {fam['size']}")
    family_claims_map[fid] = c_list

total_contrasts = sum(len(cl) for cl in family_claims_map.values())
if total_contrasts != 17:
    raise SystemExit(f"Expected 17 recorded PRE contrasts, found {total_contrasts}")

# -----------------------------------------------------------------------------
# Printed-table cross-checks (reference constants from published board)
# -----------------------------------------------------------------------------
EXPECTED_JUDGE_COVERAGE = 0.996
EXPECTED_BASE_RATE = 0.4296
if abs(board_pre[judge_key]["coverage"] - EXPECTED_JUDGE_COVERAGE) > 1e-6:
    raise SystemExit(f"Judge coverage expected {EXPECTED_JUDGE_COVERAGE}, found {board_pre[judge_key]['coverage']}")
if round(base_rate, 4) != EXPECTED_BASE_RATE:
    raise SystemExit(f"Base rate mismatch: expected {EXPECTED_BASE_RATE}, got {base_rate}")
# -----------------------------------------------------------------------------
# 4. Canvas setup and typography (authored at final column width 396 pt)
# -----------------------------------------------------------------------------
COLUMN_PT = 396.0
MIN_PRINTED_PT = 6.0
MAX_HEIGHT_PT = 292.0
PAGE_HEIGHT_PT = 254.0

fig = plt.figure(figsize=(COLUMN_PT / 72.0, PAGE_HEIGHT_PT / 72.0), dpi=200)

def axes_at(left, bottom, width, height, **kwargs):
    return fig.add_axes([left / COLUMN_PT, bottom / PAGE_HEIGHT_PT,
                         width / COLUMN_PT, height / PAGE_HEIGHT_PT], **kwargs)

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

panel_text = {}

# -----------------------------------------------------------------------------
# 5. Panel (a): Square precision-recall plane
# -----------------------------------------------------------------------------
AX_A_SIZE = 142.0
AX_A_LEFT = 28.0
AX_A_BOTTOM = 46.0
ax_a = axes_at(AX_A_LEFT, AX_A_BOTTOM, AX_A_SIZE, AX_A_SIZE)
panel_text[ax_a] = []

t_a_title = fig.text(AX_A_LEFT / COLUMN_PT, 243 / PAGE_HEIGHT_PT,
                     "(a) PRE precision-recall plane (pooled)", fontsize=FS_TITLE, fontweight="bold", va="center")
t_a_sub = fig.text(AX_A_LEFT / COLUMN_PT, 232 / PAGE_HEIGHT_PT,
                   "10 methods; marginal 95% CI; computed iso-F1 curves", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center")
panel_text[ax_a].extend([t_a_title, t_a_sub])

# Iso-F1 curves at 0.2, 0.4, 0.6, 0.8
r_vals = np.linspace(0.001, 1.0, 500)
for f1_val in [0.2, 0.4, 0.6, 0.8]:
    denom = 2 * r_vals - f1_val
    valid = denom > 1e-5
    p_vals = np.where(valid, (f1_val * r_vals) / denom, np.nan)
    p_vals = np.where((p_vals >= 0) & (p_vals <= 1.0), p_vals, np.nan)
    ax_a.plot(r_vals, p_vals, color=bd.GRID, linestyle="-", linewidth=0.75, zorder=1)

# Curve labels placed along curves near the top (plain Arial, bd.GREY)
t_f1_8 = ax_a.text(0.70, 0.95, "F1 = 0.8", fontsize=FS_SMALL, color=bd.GREY, ha="center", va="bottom", zorder=2)
t_f1_6 = ax_a.text(0.45, 0.95, "0.6", fontsize=FS_SMALL, color=bd.GREY, ha="center", va="bottom", zorder=2)
t_f1_4 = ax_a.text(0.26, 0.95, "0.4", fontsize=FS_SMALL, color=bd.GREY, ha="center", va="bottom", zorder=2)
t_f1_2 = ax_a.text(0.12, 0.95, "0.2", fontsize=FS_SMALL, color=bd.GREY, ha="center", va="bottom", zorder=2)
panel_text[ax_a].extend([t_f1_8, t_f1_6, t_f1_4, t_f1_2])

# Horizontal dashed base rate rule at 0.430
ax_a.axhline(base_rate, color=bd.NEAR_BLACK, linestyle=(0, (3, 2)), linewidth=0.8, zorder=2)
t_base = ax_a.text(0.02, base_rate + 0.015, f"base rate ({base_rate:.3f})", fontsize=FS_SMALL,
                   color=bd.NEAR_BLACK, ha="left", va="bottom", zorder=2)
panel_text[ax_a].append(t_base)

SHORT = {
    "flag_risky_perms": "risky-perms",
    "owasp_excess_permissions": "excess-perms",
    "owasp_excess_functionality": "excess-func",
    "owasp_privilege_escalation": "priv-esc",
    "unrequested_high_impact": "high-impact",
    "sensitive_access": "sensitive",
    "owasp_asi_combined": "combined",
    "llm_judge_needed(llama-3.3-70b)": "LLM judge",
    "flag_all": "flag-all",
    "flag_none": "flag-none",
}

LABEL_POS = {
    "flag_none": ((0.05, 0.03), "left"),
    "flag_all": ((0.87, 0.35), "right"),
    "owasp_privilege_escalation": ((0.06, 0.86), "left"),
    "sensitive_access": ((0.06, 0.76), "left"),
    "unrequested_high_impact": ((0.20, 0.63), "left"),
    "owasp_excess_permissions": ((0.36, 0.58), "right"),
    "flag_risky_perms": ((0.48, 0.30), "right"),
    "owasp_excess_functionality": ((0.66, 0.635), "center"),
    "llm_judge_needed(llama-3.3-70b)": ((0.84, 0.74), "center"),
    "owasp_asi_combined": ((0.94, 0.58), "left"),
}

for m, m_data in data_a.items():
    if m == "oracle_privilege_diff":
        continue
    prec_pt = m_data["precision"]["point"]
    rec_pt = m_data["recall"]["point"]
    
    prec_low = m_data["precision"]["interval"]["low"]
    prec_high = m_data["precision"]["interval"]["high"]
    rec_low = m_data["recall"]["interval"]["low"]
    rec_high = m_data["recall"]["interval"]["high"]
    
    if m == "flag_none":
        ax_a.plot([rec_pt], [prec_pt], marker="o", markersize=4.0,
                  markerfacecolor="white", markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.75, zorder=5)
    else:
        # Sensitive access crosshair drawn 0.4 pt thinner on top to keep both lower ends distinct
        lw = 0.85 if m == "sensitive_access" else 1.25
        zo = 4 if m == "sensitive_access" else 3
        ax_a.plot([rec_low, rec_high], [prec_pt, prec_pt], color=bd.MINT_EDGE, linewidth=lw, solid_capstyle="round", zorder=zo)
        ax_a.plot([rec_pt, rec_pt], [prec_low, prec_high], color=bd.MINT_EDGE, linewidth=lw, solid_capstyle="round", zorder=zo)
        ax_a.plot([rec_pt], [prec_pt], marker="o", markersize=4.0,
                  markerfacecolor=bd.MINT, markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.75, zorder=5)
    
    (lx, ly), ha_align = LABEL_POS.get(m, ((rec_pt + 0.05, prec_pt + 0.05), "left"))
    short_lbl = SHORT.get(m, m)
    if m == judge_key:
        short_lbl = f"LLM judge\n({n_judge} of {n_all} configs)"
    
    ann = ax_a.annotate(short_lbl, xy=(rec_pt, prec_pt), xytext=(lx, ly),
                        fontsize=FS_SMALL, color=bd.NEAR_BLACK,
                        arrowprops=dict(arrowstyle="-", color=bd.GREY, lw=0.55),
                        ha=ha_align, va="center", zorder=6)
    panel_text[ax_a].append(ann)

ax_a.set_xlim(-0.03, 1.05)
ax_a.set_ylim(-0.03, 1.05)
ax_a.set_xticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0])
ax_a.set_yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0])
ax_a.tick_params(axis="both", labelsize=FS_TICK, pad=2.0)
ax_a.set_xlabel("Pooled recall", fontsize=FS_AXIS, labelpad=3.0)
ax_a.set_ylabel("Pooled precision", fontsize=FS_AXIS, labelpad=2.0)
bd.bare(ax_a)
panel_text[ax_a].extend(ax_a.get_xticklabels() + ax_a.get_yticklabels() + [ax_a.xaxis.label, ax_a.yaxis.label])

# Vertical divider between panel (a) and panel (b)
fig.add_artist(Line2D([195 / COLUMN_PT, 195 / COLUMN_PT],
                      [18 / PAGE_HEIGHT_PT, 243 / PAGE_HEIGHT_PT],
                      color=bd.GRID, linewidth=0.7, transform=fig.transFigure))

# -----------------------------------------------------------------------------
# 6. Panel (b): Forest of 17 contrasts under four block headers
# -----------------------------------------------------------------------------
B_LEFT = 292.0
B_WIDTH = 95.0

t_b_title = fig.text(205 / COLUMN_PT, 243 / PAGE_HEIGHT_PT,
                     "(b) PRE contrasts (17 recorded comparisons)", fontsize=FS_TITLE, fontweight="bold", va="center")
t_b_sub = fig.text(205 / COLUMN_PT, 232 / PAGE_HEIGHT_PT,
                   "Difference (a - b); marginal 95% CI; dashed line at zero", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center")

BLOCK_INFO = [
    ("pre_source_best_flag_all_f1", "Per-source best vs flag-all (F1)", [-0.05, 0.55], [0.0, 0.2, 0.4], 6),
    ("pre_rules_flag_all_f1", "Pooled rules vs flag-all (F1)", [-0.65, 0.12], [-0.6, -0.4, -0.2, 0.0], 7),
    ("pre_combined_judge_f1", "Judge vs combined scanner (F1)", [-0.01, 0.09], [0.0, 0.04, 0.08], 1),
    ("pre_narrow_precision", "Narrow rule precision vs base rate", [-0.05, 0.55], [0.0, 0.2, 0.4], 3),
]

ROW_H = 7.5
TITLE_SPACE = 8.0
TICK_SPACE = 12.0

cur_y = 220.0

axes_b = []
panel_b_texts = [t_b_title, t_b_sub]

for idx, (fid, title, xlim, xticks, nrows) in enumerate(BLOCK_INFO):
    header_y = cur_y
    cur_y -= TITLE_SPACE
    h = nrows * ROW_H
    b = cur_y - h
    ax = axes_at(B_LEFT, b, B_WIDTH, h)
    panel_text[ax] = []
    
    # Block title (bold FS_SMALL)
    t_hdr = fig.text(205 / COLUMN_PT, (header_y - 1.0) / PAGE_HEIGHT_PT,
                     title, fontsize=FS_SMALL, fontweight="bold", color=bd.NEAR_BLACK, va="top")
    panel_text[ax].append(t_hdr)
    panel_b_texts.append(t_hdr)
    
    # Dividing grid line above subsequent blocks (GRID 0.6 pt, clear of tick labels)
    if idx > 0:
        fig.add_artist(Line2D([205 / COLUMN_PT, (B_LEFT + B_WIDTH) / COLUMN_PT],
                              [(header_y + 1.0) / PAGE_HEIGHT_PT] * 2,
                              color=bd.GRID, linewidth=0.6, transform=fig.transFigure))
        
    axes_b.append((fid, title, xlim, xticks, nrows, ax))
    cur_y = b - TICK_SPACE

def format_row_label(fid, claim):
    if fid == "pre_source_best_flag_all_f1":
        m = re.search(r"pre\.source\.([a-z0-9]+)\.best", claim["id"])
        src = m.group(1) if m else claim["id"]
        winner = claim["test"]["statistic"]["winner"]
        short_w = SHORT.get(winner, winner)
        if "llama" in short_w or "LLM" in short_w:
            short_w = "LLM judge"
        return f"{src} ({short_w})"
    elif fid == "pre_rules_flag_all_f1":
        mname = claim["estimate"]["a_name"]
        return SHORT.get(mname, mname)
    elif fid == "pre_combined_judge_f1":
        return "judge - combined"
    elif fid == "pre_narrow_precision":
        mname = claim["estimate"]["a_name"]
        return SHORT.get(mname, mname)
    return claim["id"]

for fid, title, xlim, xticks, nrows, ax in axes_b:
    c_list = family_claims_map[fid]
    y_pos = list(range(nrows - 1, -1, -1))
    labels = []
    
    for y, claim in zip(y_pos, c_list):
        est = claim["estimate"]["difference_a_minus_b"]
        low, high = claim["interval"]["low"], claim["interval"]["high"]
        
        ax.plot([low, high], [y, y], color=bd.MINT_EDGE, linewidth=1.25, solid_capstyle="round", zorder=3)
        ax.plot([est], [y], marker="o", markersize=4.0,
                markerfacecolor=bd.MINT, markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.75, zorder=4)
        labels.append(format_row_label(fid, claim))
    
    ax.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)
    ax.set_xlim(xlim)
    ax.set_ylim(-0.55, nrows - 0.45)
    ax.set_yticks(y_pos)
    ax.set_yticklabels(labels, fontsize=FS_SMALL)
    ax.set_xticks(xticks)
    ax.tick_params(axis="both", labelsize=FS_TICK, pad=2.0, length=2.0)
    ax.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=0)
    bd.bare(ax)
    panel_text[ax].extend(ax.get_yticklabels() + ax.get_xticklabels())
    panel_b_texts.extend(ax.get_yticklabels() + ax.get_xticklabels())

# X-axis label at bottom of panel (b)
t_b_axis = fig.text((B_LEFT + B_WIDTH / 2) / COLUMN_PT, 7.5 / PAGE_HEIGHT_PT,
                    "Difference (a - b)", fontsize=FS_AXIS, ha="center", va="center")
panel_text[axes_b[-1][5]].append(t_b_axis)
panel_b_texts.append(t_b_axis)

# -----------------------------------------------------------------------------
# 7. Validation: page bounds, minimum type size, and panel bounds check
# -----------------------------------------------------------------------------
fig.canvas.draw()
renderer = fig.canvas.get_renderer()

def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(matplotlib.transforms.Affine2D().scale(72 / fig.dpi))

# Panel clearance check
for text in panel_text[ax_a]:
    bbox = point_bbox(text)
    if bbox.x0 < 0 or bbox.x1 > 195.0:
        raise SystemExit(f"Panel (a) text {text.get_text()!r} escapes panel bounds: {bbox.x0:.2f} to {bbox.x1:.2f} pt")

for text in panel_b_texts:
    bbox = point_bbox(text)
    if bbox.x0 < 195.0 or bbox.x1 > COLUMN_PT:
        raise SystemExit(f"Panel (b) text {text.get_text()!r} escapes panel bounds: {bbox.x0:.2f} to {bbox.x1:.2f} pt")

texts = [text for text in fig.findobj(Text) if text.get_visible() and text.get_text().strip()]
for text in texts:
    bbox = point_bbox(text)
    if min(bbox.x0, bbox.y0) < 0 or bbox.x1 > COLUMN_PT or bbox.y1 > PAGE_HEIGHT_PT:
        raise SystemExit("text escapes the figure page: %r (bbox: x0=%.2f, y0=%.2f, x1=%.2f, y1=%.2f)"
                         % (text.get_text(), bbox.x0, bbox.y0, bbox.x1, bbox.y1))

smallest = min(text.get_fontsize() for text in texts)
if smallest < MIN_PRINTED_PT or PAGE_HEIGHT_PT > MAX_HEIGHT_PT:
    raise SystemExit("figure exceeds the page-height or minimum-font budget: smallest=%.2f, height=%.2f"
                     % (smallest, PAGE_HEIGHT_PT))

max_a_right = max(point_bbox(t).x1 for t in panel_text[ax_a])
min_b_left = min(point_bbox(t).x0 for t in panel_b_texts)
clearance = min_b_left - max_a_right
print(f"  panel clearance: {clearance:.2f} pt")

# -----------------------------------------------------------------------------
# 8. Save outputs: PDF and PNG preview
# -----------------------------------------------------------------------------
out_pdf = os.path.join(HERE, "pre_precision_recall.pdf")
out_png = os.path.join(HERE, "pre_precision_recall.png")

fig.savefig(out_pdf)
fig.savefig(out_png, dpi=200)
print("wrote %s: %.2f x %.2f pt; smallest type %.2f pt"
      % (out_pdf, COLUMN_PT, PAGE_HEIGHT_PT, smallest))
print("wrote", out_png)


==> figure/make_pre_source.py <==
"""Generate figure/pre_source.pdf: the PRE board read against its own flag-everything floor.

The six source panels and pooled panel plot each method's F1 minus the panel's own ``flag_all``
measurement. Bars and titles use uniform styling; the zero line marks the floor.

Every value is read from figure/board.txt. Run:  python figure/make_pre_source.py
"""
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))

# flag_none scores 0.000 on every source and the oracle scores 1.000 on every source, so neither
# varies across sources; the caption says they are omitted. flag_all is the zero line itself.
OMIT = {"flag_all", "flag_none", "oracle_privilege_diff"}
SHORT = {
    "flag_risky_perms": "risky-perms",
    "owasp_excess_permissions": "excess-perms",
    "owasp_excess_functionality": "excess-func",
    "owasp_privilege_escalation": "priv-esc",
    "unrequested_high_impact": "high-impact",
    "sensitive_access": "sensitive",
    "owasp_asi_combined": "combined",
    "llm_judge_needed(llama-3.3-70b)": "LLM judge",
}

columns, rows = bd.pre_by_source()

methods = [m for m in rows if m not in OMIT]
missing = [m for m in methods if m not in SHORT]
if missing:
    raise SystemExit("board.txt carries a PRE method with no short label: %r" % missing)
methods.sort(key=lambda m: rows[m][columns.index("overall")], reverse=True)

if len(columns) != 7:
    raise SystemExit("the PRE source figure expects seven board columns, found %d" % len(columns))

fig = plt.figure(figsize=(6.6, 3.35), dpi=200)
grid = fig.add_gridspec(2, 8)
slots = [(0, 0, 2), (0, 2, 4), (0, 4, 6), (0, 6, 8),
         (1, 1, 3), (1, 3, 5), (1, 5, 7)]
flat = []
for row, start, stop in slots:
    flat.append(fig.add_subplot(grid[row, start:stop],
                                sharex=flat[0] if flat else None))

for ax, source in zip(flat, columns):
    j = columns.index(source)
    floor = rows["flag_all"][j]
    deltas = [rows[m][j] - floor for m in methods]
    ypos = range(len(methods))
    ax.barh(list(ypos), deltas, height=0.66, color=bd.MINT,
            edgecolor=bd.MINT_EDGE, linewidth=0.4, zorder=3)
    ax.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, zorder=4)
    ax.set_yticks(list(ypos))
    # Rows are in the same order in every panel, so repeating eight labels four times across would
    # spend a quarter of the width restating what the left column already says.
    ax.set_yticklabels([SHORT[m] for m in methods] if ax in (flat[0], flat[4]) else [],
                       fontsize=5.0)
    ax.set_ylim(len(methods) - 0.1, -0.7)
    ax.set_xlim(-0.72, 0.42)
    ax.set_xticks([-0.6, -0.3, 0.0, 0.3])
    ax.set_xticklabels(["-0.6", "-0.3", "0", "0.3"], fontsize=5.2)
    label = "pooled" if source == "overall" else source
    ax.set_title("%s  (%.3f floor)" % (label, floor), fontsize=5.8,
                 fontweight="normal", pad=2, color=bd.NEAR_BLACK)
    ax.xaxis.grid(True, color=bd.GRID, linewidth=0.6, zorder=0)
    bd.bare(ax)

inj = flat[columns.index("injecagent")]
inj.text(-0.70, len(methods) - 0.35,
         "declaration order alone scores F1 1.000 here",
         fontsize=4.7, color=bd.NEAR_BLACK, va="center", ha="left")

fig.text(0.5, 0.075, "F1 minus the flag-everything floor", ha="center", fontsize=7)
fig.text(0.5, 0.012,
         "Bars: F1 minus flag-all; titles give each panel's flag-all F1.",
         ha="center", va="bottom", fontsize=8.5, color=bd.NEAR_BLACK)
fig.tight_layout(rect=(0, 0.14, 1, 1), h_pad=1.1, w_pad=0.6)
out = os.path.join(HERE, "pre_source.pdf")
fig.savefig(out, bbox_inches="tight", pad_inches=0.02)
png = os.path.join(HERE, "pre_source.png")
fig.savefig(png, bbox_inches="tight", pad_inches=0.02)
print("wrote", out)
print("wrote", png)


==> figure/make_structural_increments.py <==
"""Generate figure/structural_increments.pdf and figure/structural_increments.png.

Appendix figure comparing linear and matched structural increments across four corpora:
SWE-Gym, tau-bench, OpenHands / SWE-rebench, and ScienceWorld.

Panel (a): Seed-averaged out-of-fold ROC-AUC levels for linear (size (flat) to auditable)
and matched (size (spline) to size-spline + linear-deps) dumbbells across four corpora.
Panel (b): Forest plot on a common ROC-AUC-difference axis showing linear (L), matched (D),
and difference-of-differences (S = L - D) increments with marginal 95% intervals.

Every number is read from 09_appendix.tex comment lines and statistical_tests_results.json.

Run:
  python figure/make_structural_increments.py
"""
import json
import os
import re
import sys

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
sys.path.insert(0, HERE)

import board_data as bd

bd.style(matplotlib)

COLUMN_PT = 396.0
PAGE_HEIGHT_PT = 202.0
MIN_PRINTED_PT = 6.0

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1

SIZE_TRIANGLE = 3.4
SIZE_SQUARE = 4.8

APPENDIX_PATH = os.path.join(ROOT, "09_appendix.tex")
STATS_PATH = os.path.join(HERE, "statistical_tests_results.json")


def load_data():
    if not os.path.exists(APPENDIX_PATH):
        raise SystemExit("Missing 09_appendix.tex at %s" % APPENDIX_PATH)
    with open(APPENDIX_PATH, encoding="utf-8") as fh:
        tex = fh.read()

    if not os.path.exists(STATS_PATH):
        raise SystemExit("Missing statistical_tests_results.json at %s" % STATS_PATH)
    with open(STATS_PATH, encoding="utf-8") as fh:
        stats = json.load(fh)
    claims = {c["id"]: c for c in stats["claims"]}

    # 1. Parse tab:core-contrasts
    core_m = re.search(r"% BEGIN GENERATED tab:core-contrasts(.*?)% END GENERATED tab:core-contrasts", tex, re.DOTALL)
    if core_m is None:
        raise SystemExit("09_appendix.tex: tab:core-contrasts missing")
    core_block = core_m.group(1)

    swe_lin_m = re.search(r"% SWE-Gym / Linear:\s*auc_a=([0-9.]+);\s*auc_b=([0-9.]+);\s*effect=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*)", core_block)
    tau_lin_m = re.search(r"% tau-bench / Linear:\s*auc_a=([0-9.]+);\s*auc_b=([0-9.]+);\s*effect=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*)", core_block)
    swe_mat_m = re.search(r"% SWE-Gym / Matched spline:\s*auc_a=([0-9.]+);\s*auc_b=([0-9.]+);\s*effect=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*)", core_block)
    tau_mat_m = re.search(r"% tau-bench / Matched spline:\s*auc_a=([0-9.]+);\s*auc_b=([0-9.]+);\s*effect=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*)", core_block)

    for name, m in [("SWE-Gym / Linear", swe_lin_m), ("tau-bench / Linear", tau_lin_m),
                    ("SWE-Gym / Matched spline", swe_mat_m), ("tau-bench / Matched spline", tau_mat_m)]:
        if m is None:
            raise SystemExit("09_appendix.tex: %s comment missing" % name)

    m_swe_id = re.search(r"% SWE-Gym identity evidence:.*?; (\d+) rows, (\d+) distinct task ids", core_block)
    if m_swe_id is None:
        raise SystemExit("09_appendix.tex: SWE-Gym identity evidence missing in tab:core-contrasts")
    swe_n_units = int(m_swe_id.group(1))

    m_tau_unit = re.search(r"% tau: unit=task_cluster; strata=domain; airline=(\d+); retail=(\d+)", core_block)
    if m_tau_unit is None:
        raise SystemExit("09_appendix.tex: tau unit missing in tab:core-contrasts")
    tau_n_units = int(m_tau_unit.group(1)) + int(m_tau_unit.group(2))

    # 2. Parse tab:post-generalization
    post_m = re.search(r"% BEGIN GENERATED tab:post-generalization(.*?)% END GENERATED tab:post-generalization", tex, re.DOTALL)
    if post_m is None:
        raise SystemExit("09_appendix.tex: tab:post-generalization missing")
    post_block = post_m.group(1)

    oh_flat_m = re.search(r"% openhands: arm size \(flat\):.*?seed_averaged_oof=([0-9.]+);", post_block)
    oh_aud_m = re.search(r"% openhands: arm auditable \(size\+deps\):.*?seed_averaged_oof=([0-9.]+);", post_block)
    oh_spl_m = re.search(r"% openhands: arm size \(spline\):.*?seed_averaged_oof=([0-9.]+);", post_block)
    oh_mat_m = re.search(r"% openhands: arm size-spline \+ linear-deps:.*?seed_averaged_oof=([0-9.]+);", post_block)

    sw_flat_m = re.search(r"% scienceworld: arm size \(flat\):.*?seed_averaged_oof=([0-9.]+);", post_block)
    sw_aud_m = re.search(r"% scienceworld: arm auditable \(size\+deps\):.*?seed_averaged_oof=([0-9.]+);", post_block)
    sw_spl_m = re.search(r"% scienceworld: arm size \(spline\):.*?seed_averaged_oof=([0-9.]+);", post_block)
    sw_mat_m = re.search(r"% scienceworld: arm size-spline \+ linear-deps:.*?seed_averaged_oof=([0-9.]+);", post_block)

    for arm_name, m in [
        ("openhands: size (flat)", oh_flat_m), ("openhands: auditable", oh_aud_m),
        ("openhands: size (spline)", oh_spl_m), ("openhands: size-spline+linear-deps", oh_mat_m),
        ("scienceworld: size (flat)", sw_flat_m), ("scienceworld: auditable", sw_aud_m),
        ("scienceworld: size (spline)", sw_spl_m), ("scienceworld: size-spline+linear-deps", sw_mat_m),
    ]:
        if m is None:
            raise SystemExit("09_appendix.tex: arm %s missing" % arm_name)

    oh_L_m = re.search(r"% openhands\.L: point=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*?);\s*axis=(.*?);\s*unit=(.*?);\s*n_units=(\d+)", post_block)
    oh_D_m = re.search(r"% openhands\.D: point=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*?);\s*axis=(.*?);\s*unit=(.*?);\s*n_units=(\d+)", post_block)
    oh_S_m = re.search(r"% openhands\.S: point=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*?);\s*axis=(.*?);\s*unit=(.*?);\s*n_units=(\d+)", post_block)

    sw_L_m = re.search(r"% scienceworld\.L: point=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*?);\s*axis=(.*?);\s*unit=(.*?);\s*n_units=(\d+)", post_block)
    sw_D_m = re.search(r"% scienceworld\.D: point=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*?);\s*axis=(.*?);\s*unit=(.*?);\s*n_units=(\d+)", post_block)
    sw_S_m = re.search(r"% scienceworld\.S: point=([+-]?[0-9.]+);\s*interval=\[([+-]?[0-9.]+),\s*([+-]?[0-9.]+)\];\s*method=(.*?);\s*axis=(.*?);\s*unit=(.*?);\s*n_units=(\d+)", post_block)

    for eff_name, m in [
        ("openhands.L", oh_L_m), ("openhands.D", oh_D_m), ("openhands.S", oh_S_m),
        ("scienceworld.L", sw_L_m), ("scienceworld.D", sw_D_m), ("scienceworld.S", sw_S_m),
    ]:
        if m is None:
            raise SystemExit("09_appendix.tex: effect %s missing" % eff_name)

    oh_n_units = int(oh_L_m.group(7))
    sw_n_units = int(sw_L_m.group(7))

    m_units_row = re.search(r"Units resampled\s*&\s*(\d+)\s*&\s*(\d+)", post_block)
    if m_units_row is None:
        raise SystemExit("09_appendix.tex: tab:post-generalization Units resampled missing")
    if oh_n_units != int(m_units_row.group(1)) or sw_n_units != int(m_units_row.group(2)):
        raise SystemExit("Units resampled mismatch in tab:post-generalization")

    # Assert cross-checks specified in design spec
    swe_claim = claims.get("det.swe.auditable.vs.size")
    if swe_claim is None:
        raise SystemExit("figure/statistical_tests_results.json: det.swe.auditable.vs.size missing")
    tau_claim = claims.get("det.tau.auditable.vs.size")
    if tau_claim is None:
        raise SystemExit("figure/statistical_tests_results.json: det.tau.auditable.vs.size missing")

    if abs(float(swe_lin_m.group(3)) - swe_claim["estimate"]["difference_a_minus_b"]) > 1e-9:
        raise SystemExit("SWE-Gym linear effect mismatch vs JSON claim")
    if abs(float(swe_lin_m.group(4)) - swe_claim["interval"]["low"]) > 1e-9:
        raise SystemExit("SWE-Gym linear interval low mismatch vs JSON claim")
    if abs(float(swe_lin_m.group(5)) - swe_claim["interval"]["high"]) > 1e-9:
        raise SystemExit("SWE-Gym linear interval high mismatch vs JSON claim")

    if abs(float(tau_lin_m.group(3)) - tau_claim["estimate"]["difference_a_minus_b"]) > 1e-9:
        raise SystemExit("tau-bench linear effect mismatch vs JSON claim")
    if abs(float(tau_lin_m.group(4)) - tau_claim["interval"]["low"]) > 1e-9:
        raise SystemExit("tau-bench linear interval low mismatch vs JSON claim")
    if abs(float(tau_lin_m.group(5)) - tau_claim["interval"]["high"]) > 1e-9:
        raise SystemExit("tau-bench linear interval high mismatch vs JSON claim")

    # Arm level differences: each recorded L and D equals difference of arm levels within 1e-9
    swe_L_diff = float(swe_lin_m.group(1)) - float(swe_lin_m.group(2))
    if abs(swe_L_diff - float(swe_lin_m.group(3))) > 1e-9:
        raise SystemExit("SWE-Gym L does not equal auditable - size(flat)")
    swe_D_diff = float(swe_mat_m.group(1)) - float(swe_mat_m.group(2))
    if abs(swe_D_diff - float(swe_mat_m.group(3))) > 1e-9:
        raise SystemExit("SWE-Gym D does not equal size-spline+deps - size(spline)")

    tau_L_diff = float(tau_lin_m.group(1)) - float(tau_lin_m.group(2))
    if abs(tau_L_diff - float(tau_lin_m.group(3))) > 1e-9:
        raise SystemExit("tau-bench L does not equal auditable - size(flat)")
    tau_D_diff = float(tau_mat_m.group(1)) - float(tau_mat_m.group(2))
    if abs(tau_D_diff - float(tau_mat_m.group(3))) > 1e-9:
        raise SystemExit("tau-bench D does not equal size-spline+deps - size(spline)")

    oh_L_diff = float(oh_aud_m.group(1)) - float(oh_flat_m.group(1))
    if abs(oh_L_diff - float(oh_L_m.group(1))) > 1e-9:
        raise SystemExit("OpenHands L does not equal auditable - size(flat)")
    oh_D_diff = float(oh_mat_m.group(1)) - float(oh_spl_m.group(1))
    if abs(oh_D_diff - float(oh_D_m.group(1))) > 1e-9:
        raise SystemExit("OpenHands D does not equal size-spline+deps - size(spline)")

    sw_L_diff = float(sw_aud_m.group(1)) - float(sw_flat_m.group(1))
    if abs(sw_L_diff - float(sw_L_m.group(1))) > 1e-9:
        raise SystemExit("ScienceWorld L does not equal auditable - size(flat)")
    sw_D_diff = float(sw_mat_m.group(1)) - float(sw_spl_m.group(1))
    if abs(sw_D_diff - float(sw_D_m.group(1))) > 1e-9:
        raise SystemExit("ScienceWorld D does not equal size-spline+deps - size(spline)")

    corpora = ["swegym", "tau", "openhands", "scienceworld"]
    corpus_titles = {
        "swegym": "SWE-Gym",
        "tau": "\ntau-bench",
        "openhands": "OpenHands / SWE-rebench",
        "scienceworld": "\nScienceWorld",
    }

    levels = {
        "swegym": {
            "size_flat": float(swe_lin_m.group(2)),
            "auditable": float(swe_lin_m.group(1)),
            "size_spline": float(swe_mat_m.group(2)),
            "matched": float(swe_mat_m.group(1)),
        },
        "tau": {
            "size_flat": float(tau_lin_m.group(2)),
            "auditable": float(tau_lin_m.group(1)),
            "size_spline": float(tau_mat_m.group(2)),
            "matched": float(tau_mat_m.group(1)),
        },
        "openhands": {
            "size_flat": float(oh_flat_m.group(1)),
            "auditable": float(oh_aud_m.group(1)),
            "size_spline": float(oh_spl_m.group(1)),
            "matched": float(oh_mat_m.group(1)),
        },
        "scienceworld": {
            "size_flat": float(sw_flat_m.group(1)),
            "auditable": float(sw_aud_m.group(1)),
            "size_spline": float(sw_spl_m.group(1)),
            "matched": float(sw_mat_m.group(1)),
        },
    }

    blocks = [
        {
            "corpus": "swegym",
            "name": "SWE-Gym",
            "unit": f"paired run-level DeLong, {swe_n_units} runs",
            "rows": [
                {"label": "L", "point": float(swe_lin_m.group(3)), "low": float(swe_lin_m.group(4)), "high": float(swe_lin_m.group(5)), "hollow": False, "dagger": False},
                {"label": "D", "point": float(swe_mat_m.group(3)), "low": float(swe_mat_m.group(4)), "high": float(swe_mat_m.group(5)), "hollow": False, "dagger": False},
            ],
        },
        {
            "corpus": "tau",
            "name": "tau-bench",
            "unit": f"task-clustered bootstrap, {tau_n_units} clusters",
            "rows": [
                {"label": "L", "point": float(tau_lin_m.group(3)), "low": float(tau_lin_m.group(4)), "high": float(tau_lin_m.group(5)), "hollow": False, "dagger": False},
                {"label": "D", "point": float(tau_mat_m.group(3)), "low": float(tau_mat_m.group(4)), "high": float(tau_mat_m.group(5)), "hollow": False, "dagger": False},
            ],
        },
        {
            "corpus": "openhands",
            "name": "OpenHands / SWE-rebench",
            "unit": f"issue-group bootstrap, {oh_n_units} groups",
            "rows": [
                {"label": "L", "point": float(oh_L_m.group(1)), "low": float(oh_L_m.group(2)), "high": float(oh_L_m.group(3)), "hollow": False, "dagger": False},
                {"label": "D", "point": float(oh_D_m.group(1)), "low": float(oh_D_m.group(2)), "high": float(oh_D_m.group(3)), "hollow": False, "dagger": False},
                {"label": "S\u2020", "point": float(oh_S_m.group(1)), "low": float(oh_S_m.group(2)), "high": float(oh_S_m.group(3)), "hollow": True, "dagger": True},
            ],
        },
        {
            "corpus": "scienceworld",
            "name": "ScienceWorld",
            "unit": f"row bootstrap, {sw_n_units} rows",
            "rows": [
                {"label": "L", "point": float(sw_L_m.group(1)), "low": float(sw_L_m.group(2)), "high": float(sw_L_m.group(3)), "hollow": False, "dagger": False},
                {"label": "D", "point": float(sw_D_m.group(1)), "low": float(sw_D_m.group(2)), "high": float(sw_D_m.group(3)), "hollow": False, "dagger": False},
                {"label": "S", "point": float(sw_S_m.group(1)), "low": float(sw_S_m.group(2)), "high": float(sw_S_m.group(3)), "hollow": True, "dagger": False},
            ],
        },
    ]

    return corpora, corpus_titles, levels, blocks


def build_figure():
    corpora, corpus_titles, levels, blocks = load_data()

    fig = plt.figure(figsize=(COLUMN_PT / 72, PAGE_HEIGHT_PT / 72), dpi=200)

    def axes_at(left, bottom, width, height, **kwargs):
        return fig.add_axes([left / COLUMN_PT, bottom / PAGE_HEIGHT_PT,
                             width / COLUMN_PT, height / PAGE_HEIGHT_PT], **kwargs)

    def page_text(x, y, text, **kwargs):
        return fig.text(x / COLUMN_PT, y / PAGE_HEIGHT_PT, text, **kwargs)

    ax_a = axes_at(26.0, 48.0, 126.0, 114.0)
    ax_b = axes_at(180.0, 48.0, 210.0, 114.0)

    # Panel headings
    page_text(26.0, 190.0, "(a) Four-corpus out-of-fold levels", fontsize=FS_TITLE, fontweight="bold", va="center")
    page_text(26.0, 179.0, "Seed-averaged out-of-fold ROC-AUC", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center")

    page_text(180.0, 190.0, "(b) Structural increments and difference of differences", fontsize=FS_TITLE, fontweight="bold", va="center")
    page_text(180.0, 179.0, "Marginal 95% intervals; S = L - D hollow; S\u2020 primary", fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center")

    # -------------------------------------------------------------------------
    # Panel (a): Four corpus columns with linear & matched dumbbells
    # -------------------------------------------------------------------------
    x_cols = [0.0, 0.98, 1.96, 2.94]
    dx = 0.16

    for idx, c_key in enumerate(corpora):
        c_lev = levels[c_key]
        cx = x_cols[idx]

        # Linear dumbbell: square auditable first (zorder=6), then triangle flat (zorder=7)
        y_flat = c_lev["size_flat"]
        y_aud = c_lev["auditable"]
        ax_a.plot([cx - dx, cx - dx], [y_flat, y_aud], color="#B0B0B0", linewidth=1.2, zorder=3)
        ax_a.plot([cx - dx], [y_aud], marker="s", markersize=SIZE_SQUARE,
                  markerfacecolor="#4E8C74", markeredgecolor="white", markeredgewidth=0.35, zorder=6)
        ax_a.plot([cx - dx], [y_flat], marker="^", markersize=SIZE_TRIANGLE,
                  markerfacecolor="#B0B0B0", markeredgecolor="white", markeredgewidth=0.35, zorder=7)

        # Matched dumbbell: square matched first (zorder=6), then triangle spline (zorder=7)
        y_spl = c_lev["size_spline"]
        y_mat = c_lev["matched"]
        ax_a.plot([cx + dx, cx + dx], [y_spl, y_mat], color=bd.NEAR_BLACK, linewidth=1.2, zorder=3)
        ax_a.plot([cx + dx], [y_mat], marker="s", markersize=SIZE_SQUARE,
                  markerfacecolor="white", markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.8, zorder=6)
        ax_a.plot([cx + dx], [y_spl], marker="^", markersize=SIZE_TRIANGLE,
                  markerfacecolor="white", markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.8, zorder=7)

        # Sub-labels L and D below the dumbbells
        ax_a.text(cx - dx, 0.578, "L", fontsize=FS_SMALL, color=bd.NEAR_BLACK, ha="center", va="bottom")
        ax_a.text(cx + dx, 0.578, "D", fontsize=FS_SMALL, color=bd.NEAR_BLACK, ha="center", va="bottom")

    ax_a.set_xlim(-0.45, 3.39)
    ax_a.set_ylim(0.565, 0.94)
    ax_a.set_xticks(x_cols)
    ax_a.set_xticklabels([corpus_titles[k] for k in corpora], fontsize=FS_SMALL)
    ax_a.set_yticks([0.60, 0.70, 0.80, 0.90])
    ax_a.set_yticklabels(["0.60", "0.70", "0.80", "0.90"], fontsize=FS_TICK)
    ax_a.yaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=1)
    ax_a.set_ylabel("ROC-AUC", fontsize=FS_AXIS, labelpad=2)
    bd.bare(ax_a)
    for spine in ax_a.spines.values():
        spine.set_linewidth(0.65)
    ax_a.tick_params(axis="both", labelsize=FS_TICK, pad=3.0)

    # Add Legends under panel (a) in two rows
    legend_handles_row1 = [
        Line2D([], [], marker="^", linestyle="none", markersize=SIZE_TRIANGLE,
               markerfacecolor="#B0B0B0", markeredgecolor="white", markeredgewidth=0.35, label="size (flat)"),
        Line2D([], [], marker="s", linestyle="none", markersize=SIZE_SQUARE,
               markerfacecolor="#4E8C74", markeredgecolor="white", markeredgewidth=0.35, label="auditable (size+deps)"),
    ]
    legend_handles_row2 = [
        Line2D([], [], marker="^", linestyle="none", markersize=SIZE_TRIANGLE,
               markerfacecolor="white", markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.8, label="size (spline)"),
        Line2D([], [], marker="s", linestyle="none", markersize=SIZE_SQUARE,
               markerfacecolor="white", markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.8, label="size-spline + linear-deps"),
    ]

    fig.legend(
        handles=legend_handles_row1,
        loc="center left",
        bbox_to_anchor=(26.0 / COLUMN_PT, 14.5 / PAGE_HEIGHT_PT),
        ncol=2,
        frameon=False,
        fontsize=FS_SMALL,
        handlelength=0.9,
        handletextpad=0.35,
        columnspacing=1.2,
        borderpad=0,
        borderaxespad=0,
    )
    fig.legend(
        handles=legend_handles_row2,
        loc="center left",
        bbox_to_anchor=(26.0 / COLUMN_PT, 6.0 / PAGE_HEIGHT_PT),
        ncol=2,
        frameon=False,
        fontsize=FS_SMALL,
        handlelength=0.9,
        handletextpad=0.35,
        columnspacing=1.2,
        borderpad=0,
        borderaxespad=0,
    )

    # -------------------------------------------------------------------------
    # Panel (b): Forest plot on ROC-AUC difference with clean block headers
    # -------------------------------------------------------------------------
    y_positions = []
    y_labels = []
    block_dividers = []
    header_items = []

    current_y = 15.0

    for b_idx, block in enumerate(blocks):
        current_y -= 1.05
        header_y = current_y
        header_items.append((header_y, block["name"], block["unit"]))

        for r_idx, row in enumerate(block["rows"]):
            current_y -= 1.0
            y_positions.append(current_y)
            y_labels.append(row["label"])

            low, high = row["low"], row["high"]
            pt = row["point"]
            ax_b.plot([low, high], [current_y, current_y], color=bd.MINT_EDGE, linewidth=1.25, solid_capstyle="round", zorder=3)

            if row["hollow"]:
                ew = 1.6 if row["dagger"] else 0.75
                ax_b.plot([pt], [current_y], marker="o", markersize=4.0,
                          markerfacecolor="white", markeredgecolor=bd.NEAR_BLACK, markeredgewidth=ew, zorder=5)
            else:
                ax_b.plot([pt], [current_y], marker="o", markersize=4.0,
                          markerfacecolor=bd.MINT, markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.75, zorder=5)

        if b_idx < len(blocks) - 1:
            current_y -= 0.6
            block_dividers.append(current_y + 0.3)

    ax_b.set_ylim(current_y - 0.6, 14.5)
    ax_b.set_yticks(y_positions)
    ax_b.set_yticklabels(y_labels, fontsize=FS_SMALL)
    ax_b.set_xlim(-0.065, 0.235)
    ax_b.set_xticks([-0.05, 0.0, 0.05, 0.10, 0.15, 0.20])
    ax_b.set_xticklabels(["\u22120.05", "0", "0.05", "0.10", "0.15", "0.20"], fontsize=FS_TICK)
    ax_b.axvline(0, color=bd.NEAR_BLACK, linewidth=0.8, linestyle=(0, (3, 2)), zorder=2)
    ax_b.xaxis.grid(True, color=bd.GRID, linewidth=0.5, zorder=1)
    ax_b.tick_params(axis="both", labelsize=FS_SMALL, pad=3.0)
    bd.bare(ax_b)
    for spine in ax_b.spines.values():
        spine.set_linewidth(0.65)
    ax_b.spines["left"].set_visible(False)

    # Draw block header rows inside ax_b
    for hy, bname, bunit in header_items:
        ax_b.text(-0.06, hy, bname, fontsize=FS_SMALL, fontweight="bold",
                  color=bd.NEAR_BLACK, va="center", ha="left", zorder=4,
                  bbox=dict(boxstyle="square,pad=0.15", fc="white", ec="none"))
        ax_b.text(0.23, hy, f"({bunit})", fontsize=FS_SMALL,
                  color=bd.NEAR_BLACK, va="center", ha="right", zorder=4,
                  bbox=dict(boxstyle="square,pad=0.15", fc="white", ec="none"))

    for div_y in block_dividers:
        ax_b.axhline(div_y, color=bd.GRID, linewidth=0.6, zorder=1)

    # Divider line between panel a and panel b
    fig.add_artist(Line2D([161.0 / COLUMN_PT, 161.0 / COLUMN_PT], [38.0 / PAGE_HEIGHT_PT, 192.0 / PAGE_HEIGHT_PT],
                          transform=fig.transFigure, color=bd.GRID, linewidth=0.7))

    page_text(285.0, 25.0, "ROC-AUC difference (a - b)", fontsize=FS_AXIS, ha="center", va="center")

    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()

    def point_bbox(artist):
        return artist.get_window_extent(renderer).transformed(matplotlib.transforms.Affine2D().scale(72 / fig.dpi))

    texts = [text for text in fig.findobj(Text) if text.get_visible() and text.get_text().strip()]
    escapes = 0
    for text in texts:
        bbox = point_bbox(text)
        if min(bbox.x0, bbox.y0) < -0.1 or bbox.x1 > COLUMN_PT + 0.1 or bbox.y1 > PAGE_HEIGHT_PT + 0.1:
            print("WARNING text escapes:", repr(text.get_text()), "bbox:", bbox)
            escapes += 1
    smallest = min(text.get_fontsize() for text in texts)
    print("Smallest font size: %.2f pt" % smallest)
    if smallest < MIN_PRINTED_PT - 1e-4:
        raise SystemExit("Font size %.2f pt is smaller than minimum %.2f pt" % (smallest, MIN_PRINTED_PT))
    if escapes > 0:
        raise SystemExit("Text escaped figure bounds")

    out_pdf = os.path.join(HERE, "structural_increments.pdf")
    out_png = os.path.join(HERE, "structural_increments.png")
    fig.savefig(out_pdf)
    fig.savefig(out_png)
    print("Wrote", out_pdf)
    print("Wrote", out_png)


if __name__ == "__main__":
    build_figure()


==> figure/make_tau_design.py <==
"""Generate figure/tau_design.pdf and figure/tau_design.png.

Two panels at textwidth (396 pt):
(a) Clusters needed on a log x axis, twenty rows in Table tab:tau-design order
    (four prefix blocks of five methods, Figure 4 method markers and palette):
    measured-scaling count as filled marker, closed-form count as hollow marker joined by a short tick,
    dashed vertical rule at present sample (165 clusters),
    dotted vertical rule at 40-cluster bottom rung with seven counts below marked as extrapolations (*),
    the two does-not-separate cells (100% auditable and 100% full) ringed in coral with 434 and 410 printed
    and their multiples of the present sample,
    x axis clipped at 1 so the 1- and 4-cluster dep-span counts sit at the edge with a marker.
(b) The scaling ladder: rung geometric-mean bootstrap SD against cluster count on log-log axes
    for the four declared cells, min-to-max whiskers, fitted OLS line per cell,
    dashed reference line of slope -0.5,
    and a small inset strip in the lower-left quadrant of the four exponents with their 95% t intervals against -0.5.

All numbers are parsed from 09_appendix.tex comment lines and live_tau_bar_design_results.json.
Fail loudly (SystemExit) if anything is missing or mismatched.

Run: python figure/make_tau_design.py
"""
import json
import math
import os
import re

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle
from matplotlib.text import Text
from matplotlib.ticker import FixedFormatter, FixedLocator
import numpy as np

import board_data as bd

bd.style(matplotlib)

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER_ROOT = os.path.dirname(HERE)
APPENDIX_TEX = os.path.join(PAPER_ROOT, "09_appendix.tex")
JSON_PATH = os.path.join(HERE, "live_tau_bar_design_results.json")

# --- Assert existence of required files ---
if not os.path.isfile(APPENDIX_TEX):
    raise SystemExit(f"Missing appendix tex file: {APPENDIX_TEX}")
if not os.path.isfile(JSON_PATH):
    raise SystemExit(f"Missing JSON record: {JSON_PATH}")

# --- Load JSON record ---
with open(JSON_PATH, encoding="utf-8") as fh:
    RESULTS = json.load(fh)

if "scaling_check" not in RESULTS or "design_table" not in RESULTS:
    raise SystemExit(f"{JSON_PATH} missing required top-level keys 'scaling_check' or 'design_table'")

SCALING_CHECK = RESULTS["scaling_check"]
DESIGN_TABLE = RESULTS["design_table"]
if "reference_exponent" not in SCALING_CHECK:
    raise SystemExit("Missing 'reference_exponent' in scaling_check JSON")
REFERENCE_EXPONENT = float(SCALING_CHECK["reference_exponent"])

# --- Parse 09_appendix.tex comment lines between markers ---
with open(APPENDIX_TEX, encoding="utf-8") as fh:
    tex_content = fh.read()

START_MARKER = "% BEGIN GENERATED tab:tau-design + tab:tau-scaling"
END_MARKER = "% END GENERATED tab:tau-design + tab:tau-scaling"
if START_MARKER not in tex_content or END_MARKER not in tex_content:
    raise SystemExit(f"Could not find BEGIN/END generated block in {APPENDIX_TEX}")

block = tex_content[tex_content.index(START_MARKER) : tex_content.index(END_MARKER)]

# Parse present sample and ladder from comments
m_present = re.search(r"^% Present sample:\s*(\d+)\s*task clusters", block, re.MULTILINE)
if not m_present:
    raise SystemExit("Missing '% Present sample' comment line in 09_appendix.tex")
PRESENT_SAMPLE = int(m_present.group(1))

m_ladder = re.search(r"^% Ladder:\s*([\d,\s]+)\s*clusters", block, re.MULTILINE)
if not m_ladder:
    raise SystemExit("Missing '% Ladder' comment line in 09_appendix.tex")
LADDER_RUNGS_COMMENT = [int(x.strip()) for x in m_ladder.group(1).split(",") if x.strip()]

# Parse ladder lines
ladder_re = re.compile(
    r"^% ladder (?P<cell>.+?): exponent=(?P<exp>[-\d.]+); interval=\[(?P<lo>[-\d.]+), (?P<hi>[-\d.]+)\]; "
    r"se=(?P<se>[-\d.]+); df=(?P<df>\d+); R2=(?P<r2>[-\d.]+); consistent_with_reference=(?P<cons>\w+); "
    r"declared_because=(?P<dec>.*)$"
)
comment_ladders = {}
for line in block.splitlines():
    m = ladder_re.match(line)
    if m:
        comment_ladders[m.group("cell")] = {
            "exponent": float(m.group("exp")),
            "interval": [float(m.group("lo")), float(m.group("hi"))],
            "se": float(m.group("se")),
            "df": int(m.group("df")),
            "r2": float(m.group("r2")),
            "consistent": m.group("cons") == "True",
            "declared_because": m.group("dec"),
        }

if len(comment_ladders) != 4:
    raise SystemExit(f"Expected 4 ladder comment lines, found {len(comment_ladders)}")

# Parse 20 triples
id_re = re.compile(
    r"^% (?P<cell>.+?): id=(?P<id>[^;]+); auc=(?P<auc>[-\d.]+); point=(?P<pt>[-\d.]+); "
    r"sd=(?P<sd>[-\d.]+); interval=\[(?P<lo>[-\d.]+), (?P<hi>[-\d.]+)\]; verdict=(?P<verdict>\w+)$"
)
meas_re = re.compile(
    r"^% (?P<cell>.+?): measured clusters=(?P<clusters>\d+); exact=(?P<exact>[-\d.]+); "
    r"runs=(?P<runs>\d+); multiple=(?P<mult>[-\d.]+); exponent=(?P<exp>[-\d.]+); "
    r"below_ladder=(?P<below>\w+); exponent_source=(?P<src>.*)$"
)
closed_re = re.compile(
    r"^% (?P<cell>.+?): closed-form clusters=(?P<clusters>\d+); exact=(?P<exact>[-\d.]+); "
    r"runs=(?P<runs>\d+); multiple=(?P<mult>[-\d.]+); below_ladder=(?P<below>\w+)$"
)

comment_cells = {}
block_lines = block.splitlines()
idx = 0
while idx < len(block_lines):
    line = block_lines[idx]
    m1 = id_re.match(line)
    if m1:
        cell = m1.group("cell")
        if idx + 2 >= len(block_lines):
            raise SystemExit(f"Incomplete comment triple for cell {cell}")
        m2 = meas_re.match(block_lines[idx + 1])
        m3 = closed_re.match(block_lines[idx + 2])
        if not m2 or not m3:
            raise SystemExit(f"Malformed comment triple for cell {cell}")
        comment_cells[cell] = {
            "id": m1.group("id"),
            "auc": float(m1.group("auc")),
            "point": float(m1.group("pt")),
            "sd": float(m1.group("sd")),
            "interval": [float(m1.group("lo")), float(m1.group("hi"))],
            "verdict": m1.group("verdict"),
            "measured_clusters": int(m2.group("clusters")),
            "measured_exact": float(m2.group("exact")),
            "measured_runs": int(m2.group("runs")),
            "measured_multiple": float(m2.group("mult")),
            "measured_exponent": float(m2.group("exp")),
            "measured_below_ladder": m2.group("below") == "True",
            "measured_exponent_source": m2.group("src"),
            "closed_clusters": int(m3.group("clusters")),
            "closed_exact": float(m3.group("exact")),
            "closed_runs": int(m3.group("runs")),
            "closed_multiple": float(m3.group("mult")),
            "closed_below_ladder": m3.group("below") == "True",
        }
        idx += 3
    else:
        idx += 1

if len(comment_cells) != 20:
    raise SystemExit(f"Expected 20 cell comment triples, found {len(comment_cells)}")

# --- Assert agreement between JSON and comments ---
for cell_data in SCALING_CHECK["per_cell"]:
    c_name = cell_data["cell"]
    if c_name not in comment_ladders:
        raise SystemExit(f"Ladder cell {c_name} missing from 09_appendix.tex comments")
    c_lad = comment_ladders[c_name]
    if abs(cell_data["rung_level_fit"]["slope"] - c_lad["exponent"]) > 1e-6:
        raise SystemExit(f"Slope mismatch for {c_name}: {cell_data['rung_level_fit']['slope']} vs {c_lad['exponent']}")
    if abs(cell_data["exponent_interval_95"][0] - c_lad["interval"][0]) > 1e-6 or abs(
        cell_data["exponent_interval_95"][1] - c_lad["interval"][1]
    ) > 1e-6:
        raise SystemExit(f"Interval mismatch for {c_name}")

for dt in DESIGN_TABLE:
    c_name = dt["cell"]
    if c_name not in comment_cells:
        raise SystemExit(f"Cell {c_name} missing from 09_appendix.tex comments")
    cc = comment_cells[c_name]
    if dt["needed_measured"]["clusters"] != cc["measured_clusters"]:
        raise SystemExit(f"Measured clusters mismatch for {c_name}")
    if dt["needed_closed_form"]["clusters"] != cc["closed_clusters"]:
        raise SystemExit(f"Closed-form clusters mismatch for {c_name}")
    if dt["verdict"] != cc["verdict"]:
        raise SystemExit(f"Verdict mismatch for {c_name}")
    if dt["needed_measured"]["below_measured_ladder"] != cc["measured_below_ladder"]:
        raise SystemExit(f"Below ladder mismatch for {c_name}")

# --- Geometry & styling ---
COLUMN_PT = 396.0        # textwidth
PAGE_HEIGHT_PT = 216.0   # total figure height
MIN_PRINTED_PT = 6.0     # legibility floor

FS_TITLE = 8.0
FS_AXIS = 6.8
FS_TICK = 6.4
FS_SMALL = 6.1
MARKER_PT = 4.2

# Method styling matching Figure 4 (make_detection.py)
METHOD_SPECS = {
    "full": {"color": bd.CORAL, "marker": "o", "label": "full"},
    "auditable (size+deps)": {"color": "#4E8C74", "marker": "s", "label": "auditable"},
    "pyod (ECOD)": {"color": bd.MINT_EDGE, "marker": "D", "label": "ECOD"},
    "size (flat)": {"color": "#B0B0B0", "marker": "^", "label": "size"},
    "dep-span (online)": {"color": "#8C8C8C", "marker": "v", "label": "dep-span"},
}

PREFIX_ORDER = [25, 50, 75, 100]
METHOD_ORDER = ["size (flat)", "auditable (size+deps)", "full", "pyod (ECOD)", "dep-span (online)"]

fig = plt.figure(figsize=(COLUMN_PT / 72.0, PAGE_HEIGHT_PT / 72.0), dpi=200)

# Two panels with a clean gutter between them:
ax_a = fig.add_axes([50.0 / COLUMN_PT, 38.0 / PAGE_HEIGHT_PT, 136.0 / COLUMN_PT, 142.0 / PAGE_HEIGHT_PT])
ax_b = fig.add_axes([250.0 / COLUMN_PT, 38.0 / PAGE_HEIGHT_PT, 138.0 / COLUMN_PT, 142.0 / PAGE_HEIGHT_PT])

# Panel (a) title & subtitle
fig.text(5.0 / COLUMN_PT, 205.0 / PAGE_HEIGHT_PT, "(a) Clusters needed for 95% separation",
         fontsize=FS_TITLE, fontweight="bold", va="center")
fig.text(5.0 / COLUMN_PT, 193.0 / PAGE_HEIGHT_PT,
         "Filled: measured scaling; hollow: closed form; rules at 40 and 165 clusters",
         fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center")

# Panel (b) title & subtitle
fig.text(224.0 / COLUMN_PT, 205.0 / PAGE_HEIGHT_PT, "(b) Scaling ladder (four declared cells)",
         fontsize=FS_TITLE, fontweight="bold", va="center")
fig.text(224.0 / COLUMN_PT, 193.0 / PAGE_HEIGHT_PT,
         "Geometric-mean bootstrap SD per rung; min-to-max whiskers",
         fontsize=FS_SMALL, color=bd.NEAR_BLACK, va="center")

# =========================================================================================
# PANEL (A): Clusters needed
# =========================================================================================
row_data = []
y_positions = []
y_labels = []
prefix_block_centers = {}

cur_y = 0.0
for p_idx, prefix in enumerate(PREFIX_ORDER):
    block_y_start = cur_y
    for m_idx, method in enumerate(METHOD_ORDER):
        cell_key = f"{prefix}.{method}"
        data = comment_cells[cell_key]
        row_data.append((cur_y, prefix, method, data))
        y_positions.append(cur_y)
        y_labels.append(METHOD_SPECS[method]["label"])
        cur_y += 1.0
    prefix_block_centers[prefix] = (block_y_start + cur_y - 1.0) / 2.0
    if p_idx < len(PREFIX_ORDER) - 1:
        cur_y += 0.55  # inter-block gap

ax_a.set_xscale("log")
BOTTOM_RUNG = LADDER_RUNGS_COMMENT[0]  # 40

# Reference rules
ax_a.axvline(PRESENT_SAMPLE, color=bd.NEAR_BLACK, linestyle=(0, (3, 2)), linewidth=0.8, zorder=1)
ax_a.axvline(BOTTOM_RUNG, color=bd.NEAR_BLACK, linestyle=":", linewidth=0.8, zorder=1)

# Draw rows
for y, prefix, method, data in row_data:
    m_count = data["measured_clusters"]
    c_count = data["closed_clusters"]
    verdict = data["verdict"]
    below_ladder = data["measured_below_ladder"]
    spec = METHOD_SPECS[method]
    row_color = spec["color"]
    marker = spec["marker"]

    # Horizontal guide
    ax_a.axhline(y, color=bd.GRID, linewidth=0.45, zorder=0)

    # Joining tick
    if m_count != c_count:
        ax_a.plot([min(m_count, c_count), max(m_count, c_count)], [y, y],
                  color=row_color, linewidth=1.1, zorder=2)
        # Closed form: hollow marker
        ax_a.plot([c_count], [y], marker=marker, markersize=MARKER_PT,
                  markerfacecolor="white", markeredgecolor=row_color, markeredgewidth=0.85,
                  zorder=3, clip_on=False)
        # Measured: filled marker
        ax_a.plot([m_count], [y], marker=marker, markersize=MARKER_PT,
                  markerfacecolor=row_color, markeredgecolor="white", markeredgewidth=0.35,
                  zorder=4, clip_on=False)
    else:
        # Coinciding points: outer ring + inner filled marker
        ax_a.plot([c_count], [y], marker=marker, markersize=MARKER_PT + 1.2,
                  markerfacecolor="none", markeredgecolor=row_color, markeredgewidth=0.75,
                  zorder=3, clip_on=False)
        ax_a.plot([m_count], [y], marker=marker, markersize=MARKER_PT,
                  markerfacecolor=row_color, markeredgecolor="white", markeredgewidth=0.35,
                  zorder=4, clip_on=False)

    # Mark extrapolations below ladder floor with asterisk
    if below_ladder:
        ax_a.text(max(m_count, c_count) * 1.18, y, "*", fontsize=FS_TICK,
                  color=row_color, va="center", ha="left", fontweight="bold")

    # The two does-not-separate cells: ring measured marker in coral and print count + multiple
    if verdict == "does_not_separate":
        ax_a.plot([m_count], [y], marker=marker, markersize=MARKER_PT + 2.4,
                  markerfacecolor="none", markeredgecolor=bd.CORAL, markeredgewidth=1.1,
                  zorder=5, clip_on=False)
        mult_str = f"{m_count} ({data['measured_multiple']:.1f}×)"
        ax_a.annotate(mult_str, (max(m_count, c_count), y), xytext=(4, 0),
                      textcoords="offset points", ha="left", va="center",
                      fontsize=FS_SMALL, color=bd.CORAL, fontweight="bold", clip_on=False)

# Y-axis setup
ax_a.set_yticks(y_positions)
ax_a.set_yticklabels(y_labels, fontsize=FS_TICK)
ax_a.tick_params(axis="y", pad=2.0)
ax_a.set_ylim(cur_y - 0.2, -0.6)  # inverted: 25% at top
bd.bare(ax_a)

# Prefix block headers in left gutter
for prefix, center_y in prefix_block_centers.items():
    ax_a.text(5.0 / COLUMN_PT, center_y, f"{prefix}%",
              transform=matplotlib.transforms.blended_transform_factory(fig.transFigure, ax_a.transData),
              fontsize=FS_TICK, fontweight="bold", va="center", ha="left", color=bd.NEAR_BLACK)

# Dividing lines between prefix blocks
for p_idx in range(len(PREFIX_ORDER) - 1):
    div_y = prefix_block_centers[PREFIX_ORDER[p_idx]] + 2.5 + 0.275
    ax_a.axhline(div_y, color=bd.GRID, linewidth=0.6, linestyle="-", zorder=1)

# X-axis setup for Panel (a)
ax_a.set_xlim(1.0, 500.0)
ax_a.xaxis.set_major_locator(FixedLocator([1, 10, 40, 165, 500]))
ax_a.xaxis.set_major_formatter(FixedFormatter(["1", "10", "40\n(bottom)", "165\n(present)", "500"]))
ax_a.tick_params(axis="x", labelsize=FS_TICK, pad=2)
ax_a.xaxis.set_minor_locator(matplotlib.ticker.NullLocator())
ax_a.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())
ax_a.set_xlabel("Task clusters needed (log scale)", fontsize=FS_AXIS, labelpad=2)

# Legend in x-axis gutter under panel (a)
key_handles = [
    Line2D([], [], marker="s", markersize=MARKER_PT, markerfacecolor=bd.NEAR_BLACK,
           markeredgecolor="none", linestyle="none", label="measured"),
    Line2D([], [], marker="s", markersize=MARKER_PT, markerfacecolor="white",
           markeredgecolor=bd.NEAR_BLACK, markeredgewidth=0.85, linestyle="none", label="closed form"),
]
fig.legend(handles=key_handles, loc="center left",
           bbox_to_anchor=(50.0 / COLUMN_PT, 5.0 / PAGE_HEIGHT_PT),
           ncol=2, frameon=False, fontsize=FS_SMALL,
           handlelength=0.9, handletextpad=0.35, columnspacing=0.9,
           borderpad=0, borderaxespad=0)


# =========================================================================================
# PANEL (B): Scaling ladder
# =========================================================================================
ax_b.set_xscale("log")
ax_b.set_yscale("log")

CELL_ORDER = ["100.full", "100.auditable (size+deps)", "25.size (flat)", "25.pyod (ECOD)"]
CELL_DATA_MAP = {c["cell"]: c for c in SCALING_CHECK["per_cell"]}

LADDER_STYLES = {
    "100.full": {"color": bd.CORAL, "marker": "o", "label": "100.full"},
    "100.auditable (size+deps)": {"color": "#4E8C74", "marker": "s", "label": "100.auditable"},
    "25.size (flat)": {"color": "#B0B0B0", "marker": "^", "label": "25.size"},
    "25.pyod (ECOD)": {"color": bd.MINT_EDGE, "marker": "D", "label": "25.pyod"},
}

JITTER = {
    "100.full": 0.976,
    "100.auditable (size+deps)": 0.992,
    "25.size (flat)": 1.008,
    "25.pyod (ECOD)": 1.024,
}

# Reference line of slope -0.5 anchored at geometric mean from record
N_mid = math.sqrt(40.0 * 165.0)
log_anchor = float(np.mean([
    c["rung_level_fit"]["intercept"] + c["rung_level_fit"]["slope"] * math.log(N_mid)
    for c in SCALING_CHECK["per_cell"]
]))
x_ref = np.array([38.0, 175.0])
y_ref = np.exp(log_anchor + REFERENCE_EXPONENT * (np.log(x_ref) - math.log(N_mid)))
ax_b.plot(x_ref, y_ref, linestyle=(0, (3, 2)), color=bd.NEAR_BLACK, linewidth=0.8, zorder=1)
# Label placed above the lines in clear space
ax_b.text(44.5, 0.0705, "slope -0.5", fontsize=FS_SMALL, color=bd.NEAR_BLACK,
          rotation=-21, va="bottom", ha="left")

# Plot ladder cells
x_fit_grid = np.linspace(math.log(40.0), math.log(165.0), 60)
x_fit_pts = np.exp(x_fit_grid)

for cell_name in CELL_ORDER:
    cell_info = CELL_DATA_MAP[cell_name]
    st = LADDER_STYLES[cell_name]
    j_fac = JITTER[cell_name]
    fit = cell_info["rung_level_fit"]

    # Fitted OLS line
    y_fit = np.exp(fit["intercept"] + fit["slope"] * x_fit_grid)
    ax_b.plot(x_fit_pts, y_fit, color=st["color"], linewidth=1.1, zorder=2)

    # Rungs with min-to-max whiskers
    for rung in cell_info["rungs"]:
        n_c = rung["n_clusters"] * j_fac
        geom_sd = rung["geometric_mean_sd"]
        min_sd = rung["min_sd"]
        max_sd = rung["max_sd"]

        # Whisker bar
        ax_b.plot([n_c, n_c], [min_sd, max_sd], color=st["color"], linewidth=0.75, zorder=3)
        # Whisker caps
        ax_b.plot([n_c * 0.985, n_c * 1.015], [min_sd, min_sd], color=st["color"], linewidth=0.6, zorder=3)
        ax_b.plot([n_c * 0.985, n_c * 1.015], [max_sd, max_sd], color=st["color"], linewidth=0.6, zorder=3)

        # Geometric mean point
        ax_b.plot([n_c], [geom_sd], marker=st["marker"], markersize=MARKER_PT - 0.4,
                  markerfacecolor=st["color"], markeredgecolor="white", markeredgewidth=0.35,
                  zorder=4)

ax_b.set_xlim(35.0, 185.0)
ax_b.set_ylim(0.024, 0.076)

ax_b.xaxis.set_major_locator(FixedLocator([40, 60, 80, 100, 140, 165]))
ax_b.xaxis.set_major_formatter(FixedFormatter(["40", "60", "80", "100", "140", "165"]))
ax_b.yaxis.set_major_locator(FixedLocator([0.025, 0.035, 0.050, 0.070]))
ax_b.yaxis.set_major_formatter(FixedFormatter(["0.025", "0.035", "0.050", "0.070"]))
ax_b.xaxis.set_minor_locator(matplotlib.ticker.NullLocator())
ax_b.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())

ax_b.tick_params(axis="both", labelsize=FS_TICK, pad=2.5)
ax_b.set_xlabel("Task clusters (log scale)", fontsize=FS_AXIS, labelpad=2)
ax_b.set_ylabel("Bootstrap SD (log scale)", fontsize=FS_AXIS, labelpad=3)
ax_b.grid(True, which="major", color=bd.GRID, linewidth=0.5, zorder=0)
bd.bare(ax_b)

# =========================================================================================
# Inset: Four exponents with 95% t intervals against -0.5
# Placed in empty lower-left quadrant without backdrop
# =========================================================================================
ax_inset = ax_b.inset_axes([0.26, 0.05, 0.22, 0.22])
ax_inset.set_facecolor("white")

ax_inset.axvline(-0.5, color=bd.NEAR_BLACK, linestyle=(0, (3, 2)), linewidth=0.75, zorder=1)

inset_y_positions = [3, 2, 1, 0]
inset_y_labels = ["100.full", "100.auditable", "25.size", "25.pyod"]

for y_pos, cell_name in zip(inset_y_positions, CELL_ORDER):
    cell_info = CELL_DATA_MAP[cell_name]
    st = LADDER_STYLES[cell_name]
    slope = cell_info["rung_level_fit"]["slope"]
    lo, hi = cell_info["exponent_interval_95"]

    # 95% t-interval bar (capless, 1.25 pt, round caps)
    ax_inset.plot([lo, hi], [y_pos, y_pos], color=st["color"], linewidth=1.25,
                  solid_capstyle="round", zorder=2)

    # Point estimate
    ax_inset.plot([slope], [y_pos], marker=st["marker"], markersize=4.0,
                  markerfacecolor=st["color"], markeredgecolor="white", markeredgewidth=0.35,
                  zorder=3)

ax_inset.set_yticks(inset_y_positions)
ax_inset.set_yticklabels(inset_y_labels, fontsize=FS_SMALL)
ax_inset.set_ylim(-0.6, 3.6)
ax_inset.set_xlim(-0.525, -0.425)
ax_inset.set_xticks([-0.50, -0.45])
ax_inset.set_xticklabels(["-0.50", "-0.45"], fontsize=FS_SMALL)
ax_inset.set_title("exponent (95% CI)", fontsize=FS_SMALL, pad=2)
ax_inset.tick_params(axis="both", length=2, pad=1.5, labelsize=FS_SMALL)
ax_inset.grid(True, axis="x", color=bd.GRID, linewidth=0.45, zorder=0)

for side in ("top", "right"):
    ax_inset.spines[side].set_visible(False)
ax_inset.spines["left"].set_color(bd.GREY)
ax_inset.spines["bottom"].set_color(bd.GREY)
ax_inset.spines["left"].set_linewidth(0.6)
ax_inset.spines["bottom"].set_linewidth(0.6)

# --- Bounds check and minimum-font check ---
fig.canvas.draw()
renderer = fig.canvas.get_renderer()


def point_bbox(artist):
    return artist.get_window_extent(renderer).transformed(
        matplotlib.transforms.Affine2D().scale(72 / fig.dpi)
    )


# Check page bounds and font sizes
texts = [t for t in fig.findobj(Text) if t.get_visible() and t.get_text().strip()]
for text in texts:
    bbox = point_bbox(text)
    if min(bbox.x0, bbox.y0) < -0.01 or bbox.x1 > COLUMN_PT + 0.01 or bbox.y1 > PAGE_HEIGHT_PT + 0.01:
        raise SystemExit(
            f"text escapes the figure page: {text.get_text()!r} "
            f"(bbox: {bbox.x0:.2f}, {bbox.y0:.2f}, {bbox.x1:.2f}, {bbox.y1:.2f})"
        )

smallest = min(text.get_fontsize() for text in texts)
if smallest < MIN_PRINTED_PT or PAGE_HEIGHT_PT > 292.0:
    raise SystemExit(
        f"figure exceeds the page-height or minimum-font budget: smallest={smallest} pt, height={PAGE_HEIGHT_PT} pt"
    )

# --- Save outputs (without bbox_inches, preserving exact 396 pt width) ---
pdf_out = os.path.join(HERE, "tau_design.pdf")
png_out = os.path.join(HERE, "tau_design.png")
fig.savefig(pdf_out)
fig.savefig(png_out)
plt.close(fig)

print(f"Generated {pdf_out}: {COLUMN_PT:.1f} x {PAGE_HEIGHT_PT:.1f} pt; smallest type {smallest:.2f} pt")
print(f"Generated {png_out}")

